Pure-DP Statistical Query Release at the Conjectured Square-Root Rate

Nikolov and Ullman asked whether k statistical queries on a universe of size T can be released under pure differential privacy with expected worst-coordinate error at the square-root rate suggested by known lower bounds. We prove their conjectured upper bound. For every database size n and privacy parameter $\varepsilon>0$, there is an $\varepsilon$-differentially private mechanism with expected error $O(\min\{1,\sqrt{\log(2T)\log(2k)/(\varepsilon n)}\})$. This matches the lower-bound dependence in the standard high-dimensional regimes where those bounds apply; the shifted logarithms and outer minimum make the upper bound valid without additional parameter assumptions. The construction starts from a selection-only private multiplicative weights transcript, then replaces its probability mass function by a distance-penalized likelihood envelope. To prove that the modification preserves accuracy, a likelihood-level Maurey argument upper-bounds each Hamming-ball maximum by a small family of auxiliary PMW laws. Renyi moment bounds control nearby balls, a direct mixture bound controls distant balls, and grouping radii at the privacy scale prevents an additional $1/\varepsilon$ factor in the error. The mechanism is information-theoretic. A companion Lean 4 development machine-checks the finite construction, pure privacy after deterministic decoding, and the displayed all-regimes upper bound.

==> anc/SHA256SUMS <==
e44ad89bb0faf60d31ab89ff6f4a5fe2ae10cc4c686e2398bc8e53bd98cea6bb  query-release-lean-supplement.tar.gz


==> anc/query-release-lean-supplement/QueryRelease/AdaptiveSecondMoment.lean <==
import QueryRelease.AdaptiveTranscript
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Second moments of accumulated adaptive costs

No independence is assumed.  The pointwise inequality
`(sum_t c_t)^2 <= J * sum_t c_t^2`, followed by the generic adaptive
additive-expectation theorem, is enough for the PMW selection-gap bound.
-/

/-- Pointwise Cauchy inequality for the recursively accumulated adaptive
cost. -/
theorem adaptiveTotalCost_sq_le
    {Sigma S : Type*}
    (update : Sigma → S → Sigma) (cost : Sigma → S → ℝ) :
    ∀ (J : ℕ) (st : Sigma) (w : AdaptiveTranscript S J),
      (adaptiveTotalCost update cost J st w) ^ 2 ≤
        (J : ℝ) * adaptiveTotalCost update
          (fun state symbol => (cost state symbol) ^ 2) J st w := by
  intro J
  induction J with
  | zero =>
      intro st w
      simp
  | succ J ih =>
      intro st w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [adaptiveTotalCost_cons]
      let x := cost st (w 0)
      let T := adaptiveTotalCost update cost J (update st (w 0)) (Fin.tail w)
      let Ssq := adaptiveTotalCost update
        (fun state symbol => (cost state symbol) ^ 2)
        J (update st (w 0)) (Fin.tail w)
      have htail : T ^ 2 ≤ (J : ℝ) * Ssq := by
        simpa [T, Ssq] using ih (update st (w 0)) (Fin.tail w)
      by_cases hJ : J = 0
      · subst J
        simp
      · have hjpos : 0 < (J : ℝ) := by
          exact Nat.cast_pos.mpr (Nat.pos_of_ne_zero hJ)
        have hscaled :
            0 ≤ ((J : ℝ) + 1) * ((J : ℝ) * Ssq - T ^ 2) :=
          mul_nonneg (by positivity) (sub_nonneg.mpr htail)
        have hidentity :
            (J : ℝ) *
                (((J : ℝ) + 1) * (x ^ 2 + Ssq) - (x + T) ^ 2) =
              ((J : ℝ) * x - T) ^ 2 +
                ((J : ℝ) + 1) * ((J : ℝ) * Ssq - T ^ 2) := by
          ring
        have hproduct :
            0 ≤ (J : ℝ) *
              (((J : ℝ) + 1) * (x ^ 2 + Ssq) - (x + T) ^ 2) := by
          rw [hidentity]
          exact add_nonneg (sq_nonneg _) hscaled
        have hmain :
            (x + T) ^ 2 ≤ ((J : ℝ) + 1) * (x ^ 2 + Ssq) := by
          nlinarith
        simpa [x, T, Ssq, Nat.cast_add, Nat.cast_one] using hmain

/-- A uniform one-step second-moment bound controls the second moment of the
full adaptive accumulated cost by `J^2 C`. -/
theorem adaptiveTotalCost_secondMoment_le
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (cost : Sigma → S → ℝ)
    (hkernel_nonneg : ∀ x st s, 0 ≤ kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (x : X) (C : ℝ) (_hC : 0 ≤ C)
    (hstep : ∀ st,
      ∑ s : S, kernel x st s * (cost st s) ^ 2 ≤ C)
    (J : ℕ) (st : Sigma) :
    ∑ w : AdaptiveTranscript S J,
        adaptiveDensity kernel update J st x w *
          (adaptiveTotalCost update cost J st w) ^ 2 ≤
      (J : ℝ) ^ 2 * C := by
  have hadd := adaptive_expect_additive_le kernel update
    hkernel_nonneg hkernel_sum x
    (fun state symbol => (cost state symbol) ^ 2)
    C hstep J st
  calc
    ∑ w : AdaptiveTranscript S J,
        adaptiveDensity kernel update J st x w *
          (adaptiveTotalCost update cost J st w) ^ 2 ≤
        ∑ w : AdaptiveTranscript S J,
          adaptiveDensity kernel update J st x w *
            ((J : ℝ) * adaptiveTotalCost update
              (fun state symbol => (cost state symbol) ^ 2) J st w) := by
      apply Finset.sum_le_sum
      intro w hw
      apply mul_le_mul_of_nonneg_left
      · exact adaptiveTotalCost_sq_le update cost J st w
      · exact adaptiveDensity_nonneg kernel update hkernel_nonneg J st x w
    _ = (J : ℝ) *
        (∑ w : AdaptiveTranscript S J,
          adaptiveDensity kernel update J st x w *
            adaptiveTotalCost update
              (fun state symbol => (cost state symbol) ^ 2) J st w) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro w hw
      ring
    _ ≤ (J : ℝ) * ((J : ℝ) * C) :=
      mul_le_mul_of_nonneg_left hadd (Nat.cast_nonneg J)
    _ = (J : ℝ) ^ 2 * C := by ring


==> anc/query-release-lean-supplement/QueryRelease/AdaptiveTranscript.lean <==
import QueryRelease.FiniteProbability
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Data.Fin.Tuple.Basic
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Finite adaptive transcript laws

This file develops finite adaptive processes whose state update is independent
of the hidden parameter.  Transcripts are functions `Fin J → S`; splitting a
nonempty transcript into its first symbol and tail makes normalization and
likelihood-moment composition direct inductions on `J`.
-/

/-- A length-`J` transcript over the finite symbol type `S`. -/
abbrev AdaptiveTranscript (S : Type*) (J : ℕ) := Fin J → S

/-- Split a finite sum over a nonempty transcript into its first symbol and
its remaining transcript. -/
theorem sum_adaptiveTranscript_succ
    {S : Type*} [Fintype S] (J : ℕ)
    (F : AdaptiveTranscript S (J + 1) → ℝ) :
    (∑ w : AdaptiveTranscript S (J + 1), F w) =
      ∑ s : S, ∑ tail : AdaptiveTranscript S J, F (Fin.cons s tail) := by
  classical
  rw [← Fintype.sum_prod_type']
  simpa using
    ((Fin.consEquiv (fun _ : Fin (J + 1) => S)).sum_comp F).symm

/-- Likelihood of a finite adaptive transcript.  The state transition does
not depend on the hidden parameter `x`. -/
def adaptiveDensity
    {X Sigma S : Type*}
    (kernel : X → Sigma → S → ℝ)
    (update : Sigma → S → Sigma) :
    (J : ℕ) → Sigma → X → AdaptiveTranscript S J → ℝ
  | 0, _, _, _ => 1
  | J + 1, st, x, w =>
      kernel x st (w 0) *
        adaptiveDensity kernel update J (update st (w 0)) x (Fin.tail w)

@[simp]
theorem adaptiveDensity_zero
    {X Sigma S : Type*}
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (st : Sigma) (x : X) (w : AdaptiveTranscript S 0) :
    adaptiveDensity kernel update 0 st x w = 1 := rfl

@[simp]
theorem adaptiveDensity_cons
    {X Sigma S : Type*}
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (J : ℕ) (st : Sigma) (x : X) (s : S)
    (tail : AdaptiveTranscript S J) :
    adaptiveDensity kernel update (J + 1) st x (Fin.cons s tail) =
      kernel x st s *
        adaptiveDensity kernel update J (update st s) x tail := by
  simp [adaptiveDensity]

/-- Nonnegative kernels give nonnegative transcript likelihoods. -/
theorem adaptiveDensity_nonneg
    {X Sigma S : Type*}
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel : ∀ x st s, 0 ≤ kernel x st s) :
    ∀ (J : ℕ) (st : Sigma) (x : X) (w : AdaptiveTranscript S J),
      0 ≤ adaptiveDensity kernel update J st x w := by
  intro J
  induction J with
  | zero =>
      intro st x w
      simp
  | succ J ih =>
      intro st x w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      rw [adaptiveDensity_cons]
      exact mul_nonneg (hkernel x st (w 0))
        (ih (update st (w 0)) x (Fin.tail w))

/-- Strictly positive kernels give strictly positive transcript likelihoods. -/
theorem adaptiveDensity_pos
    {X Sigma S : Type*}
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel : ∀ x st s, 0 < kernel x st s) :
    ∀ (J : ℕ) (st : Sigma) (x : X) (w : AdaptiveTranscript S J),
      0 < adaptiveDensity kernel update J st x w := by
  intro J
  induction J with
  | zero =>
      intro st x w
      simp
  | succ J ih =>
      intro st x w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      rw [adaptiveDensity_cons]
      exact mul_pos (hkernel x st (w 0))
        (ih (update st (w 0)) x (Fin.tail w))

/-- Normalized kernels give a normalized transcript likelihood. -/
theorem adaptiveDensity_sum
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel : ∀ x st, ∑ s : S, kernel x st s = 1) :
    ∀ (J : ℕ) (st : Sigma) (x : X),
      ∑ w : AdaptiveTranscript S J,
        adaptiveDensity kernel update J st x w = 1 := by
  classical
  intro J
  induction J with
  | zero =>
      intro st x
      simp
  | succ J ih =>
      intro st x
      rw [sum_adaptiveTranscript_succ]
      simp_rw [adaptiveDensity_cons]
      calc
        (∑ s : S, ∑ tail : AdaptiveTranscript S J,
            kernel x st s *
              adaptiveDensity kernel update J (update st s) x tail) =
            ∑ s : S, kernel x st s *
              (∑ tail : AdaptiveTranscript S J,
                adaptiveDensity kernel update J (update st s) x tail) := by
                  apply Finset.sum_congr rfl
                  intro s hs
                  rw [Finset.mul_sum]
        _ = ∑ s : S, kernel x st s := by
              apply Finset.sum_congr rfl
              intro s hs
              rw [ih (update st s) x, mul_one]
        _ = 1 := hkernel x st

/-- Sum of a state-dependent one-step cost along a transcript. -/
def adaptiveTotalCost
    {Sigma S : Type*} (update : Sigma → S → Sigma)
    (cost : Sigma → S → ℝ) :
    (J : ℕ) → Sigma → AdaptiveTranscript S J → ℝ
  | 0, _, _ => 0
  | J + 1, st, w =>
      cost st (w 0) +
        adaptiveTotalCost update cost J (update st (w 0)) (Fin.tail w)

@[simp]
theorem adaptiveTotalCost_zero
    {Sigma S : Type*} (update : Sigma → S → Sigma)
    (cost : Sigma → S → ℝ) (st : Sigma)
    (w : AdaptiveTranscript S 0) :
    adaptiveTotalCost update cost 0 st w = 0 := rfl

@[simp]
theorem adaptiveTotalCost_cons
    {Sigma S : Type*} (update : Sigma → S → Sigma)
    (cost : Sigma → S → ℝ) (J : ℕ) (st : Sigma) (s : S)
    (tail : AdaptiveTranscript S J) :
    adaptiveTotalCost update cost (J + 1) st (Fin.cons s tail) =
      cost st s + adaptiveTotalCost update cost J (update st s) tail := by
  simp [adaptiveTotalCost]

/-- A uniform one-step expected-cost bound composes additively along an
adaptive process.  No independence assumption is used. -/
theorem adaptive_expect_additive_le
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_nonneg : ∀ x st s, 0 ≤ kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (x : X) (cost : Sigma → S → ℝ) (C : ℝ)
    (hstep : ∀ st, ∑ s : S, kernel x st s * cost st s ≤ C) :
    ∀ (J : ℕ) (st : Sigma),
      ∑ w : AdaptiveTranscript S J,
          adaptiveDensity kernel update J st x w *
            adaptiveTotalCost update cost J st w ≤
        (J : ℝ) * C := by
  classical
  intro J
  induction J with
  | zero =>
      intro st
      simp
  | succ J ih =>
      intro st
      rw [sum_adaptiveTranscript_succ]
      simp_rw [adaptiveDensity_cons, adaptiveTotalCost_cons]
      calc
        (∑ s : S, ∑ tail : AdaptiveTranscript S J,
            (kernel x st s *
              adaptiveDensity kernel update J (update st s) x tail) *
              (cost st s +
                adaptiveTotalCost update cost J (update st s) tail)) =
            ∑ s : S,
              (kernel x st s * cost st s +
                kernel x st s *
                  (∑ tail : AdaptiveTranscript S J,
                    adaptiveDensity kernel update J (update st s) x tail *
                      adaptiveTotalCost update cost J (update st s) tail)) := by
                apply Finset.sum_congr rfl
                intro s hs
                calc
                  (∑ tail : AdaptiveTranscript S J,
                      (kernel x st s *
                        adaptiveDensity kernel update J (update st s) x tail) *
                        (cost st s +
                          adaptiveTotalCost update cost J (update st s) tail)) =
                      kernel x st s * cost st s *
                          (∑ tail : AdaptiveTranscript S J,
                            adaptiveDensity kernel update J (update st s) x tail) +
                        kernel x st s *
                          (∑ tail : AdaptiveTranscript S J,
                            adaptiveDensity kernel update J (update st s) x tail *
                              adaptiveTotalCost update cost J (update st s) tail) := by
                            rw [Finset.mul_sum, Finset.mul_sum]
                            rw [← Finset.sum_add_distrib]
                            apply Finset.sum_congr rfl
                            intro tail htail
                            ring
                  _ = kernel x st s * cost st s +
                        kernel x st s *
                          (∑ tail : AdaptiveTranscript S J,
                            adaptiveDensity kernel update J (update st s) x tail *
                              adaptiveTotalCost update cost J (update st s) tail) := by
                            rw [adaptiveDensity_sum kernel update hkernel_sum J
                              (update st s) x, mul_one]
        _ ≤ ∑ s : S,
              (kernel x st s * cost st s +
                kernel x st s * ((J : ℝ) * C)) := by
                  apply Finset.sum_le_sum
                  intro s hs
                  exact add_le_add_right
                    (mul_le_mul_of_nonneg_left (ih (update st s))
                      (hkernel_nonneg x st s)) _
        _ = (∑ s : S, kernel x st s * cost st s) + (J : ℝ) * C := by
              rw [Finset.sum_add_distrib]
              rw [← Finset.sum_mul]
              rw [hkernel_sum x st, one_mul]
        _ ≤ C + (J : ℝ) * C := add_le_add_left (hstep st) _
        _ = (((J + 1 : ℕ) : ℝ) * C) := by
              simp only [Nat.cast_add, Nat.cast_one]
              ring

/-- A normalized nonnegative adaptive density packaged as a finite law. -/
noncomputable def adaptiveLaw
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_nonneg : ∀ x st s, 0 ≤ kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (J : ℕ) (st : Sigma) (x : X) :
    FiniteLaw (AdaptiveTranscript S J) where
  mass := adaptiveDensity kernel update J st x
  nonneg := adaptiveDensity_nonneg kernel update hkernel_nonneg J st x
  sum_mass := adaptiveDensity_sum kernel update hkernel_sum J st x

@[simp]
theorem adaptiveLaw_apply
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_nonneg : ∀ x st s, 0 ≤ kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (J : ℕ) (st : Sigma) (x : X) (w : AdaptiveTranscript S J) :
    adaptiveLaw kernel update hkernel_nonneg hkernel_sum J st x w =
      adaptiveDensity kernel update J st x w := rfl

/-- A normalized strictly positive adaptive density packaged as a positive
finite law. -/
noncomputable def adaptivePositiveLaw
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_pos : ∀ x st s, 0 < kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (J : ℕ) (st : Sigma) (x : X) :
    PositiveFiniteLaw (AdaptiveTranscript S J) where
  mass := adaptiveDensity kernel update J st x
  nonneg := adaptiveDensity_nonneg kernel update
    (fun x st s => (hkernel_pos x st s).le) J st x
  sum_mass := adaptiveDensity_sum kernel update hkernel_sum J st x
  pos := adaptiveDensity_pos kernel update hkernel_pos J st x

@[simp]
theorem adaptivePositiveLaw_apply
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_pos : ∀ x st s, 0 < kernel x st s)
    (hkernel_sum : ∀ x st, ∑ s : S, kernel x st s = 1)
    (J : ℕ) (st : Sigma) (x : X) (w : AdaptiveTranscript S J) :
    adaptivePositiveLaw kernel update hkernel_pos hkernel_sum J st x w =
      adaptiveDensity kernel update J st x w := rfl

/-- Exact adaptive composition of a one-step natural likelihood-ratio moment
bound.  Positivity removes all zero-denominator cases. -/
theorem adaptive_ratio_moment_le
    {X Sigma S : Type*} [Fintype S]
    (kernel : X → Sigma → S → ℝ) (update : Sigma → S → Sigma)
    (hkernel_pos : ∀ x st s, 0 < kernel x st s)
    (x y : X) (a : ℕ) (_ha : 1 ≤ a) (c : ℝ)
    (hlocal : ∀ st,
      ∑ s : S, kernel y st s * (kernel x st s / kernel y st s) ^ a ≤
        Real.exp c) :
    ∀ (J : ℕ) (st : Sigma),
      ∑ w : AdaptiveTranscript S J,
          adaptiveDensity kernel update J st y w *
            (adaptiveDensity kernel update J st x w /
              adaptiveDensity kernel update J st y w) ^ a ≤
        Real.exp ((J : ℝ) * c) := by
  classical
  intro J
  induction J with
  | zero =>
      intro st
      simp
  | succ J ih =>
      intro st
      rw [sum_adaptiveTranscript_succ]
      simp_rw [adaptiveDensity_cons]
      have hfactor : ∀ (s : S) (tail : AdaptiveTranscript S J),
          (kernel y st s * adaptiveDensity kernel update J (update st s) y tail) *
              ((kernel x st s * adaptiveDensity kernel update J (update st s) x tail) /
                (kernel y st s * adaptiveDensity kernel update J (update st s) y tail)) ^ a =
            (kernel y st s * (kernel x st s / kernel y st s) ^ a) *
              (adaptiveDensity kernel update J (update st s) y tail *
                (adaptiveDensity kernel update J (update st s) x tail /
                  adaptiveDensity kernel update J (update st s) y tail) ^ a) := by
        intro s tail
        rw [← div_mul_div_comm, mul_pow]
        ring
      simp_rw [hfactor]
      calc
        (∑ s : S, ∑ tail : AdaptiveTranscript S J,
            (kernel y st s * (kernel x st s / kernel y st s) ^ a) *
              (adaptiveDensity kernel update J (update st s) y tail *
                (adaptiveDensity kernel update J (update st s) x tail /
                  adaptiveDensity kernel update J (update st s) y tail) ^ a)) =
            ∑ s : S, (kernel y st s * (kernel x st s / kernel y st s) ^ a) *
              (∑ tail : AdaptiveTranscript S J,
                adaptiveDensity kernel update J (update st s) y tail *
                  (adaptiveDensity kernel update J (update st s) x tail /
                    adaptiveDensity kernel update J (update st s) y tail) ^ a) := by
                apply Finset.sum_congr rfl
                intro s hs
                rw [Finset.mul_sum]
        _ ≤ ∑ s : S, (kernel y st s * (kernel x st s / kernel y st s) ^ a) *
              Real.exp ((J : ℝ) * c) := by
                apply Finset.sum_le_sum
                intro s hs
                apply mul_le_mul_of_nonneg_left (ih (update st s))
                exact mul_nonneg (hkernel_pos y st s).le
                  (pow_nonneg (div_nonneg (hkernel_pos x st s).le
                    (hkernel_pos y st s).le) a)
        _ = (∑ s : S,
              kernel y st s * (kernel x st s / kernel y st s) ^ a) *
              Real.exp ((J : ℝ) * c) := by
                rw [Finset.sum_mul]
        _ ≤ Real.exp c * Real.exp ((J : ℝ) * c) :=
              mul_le_mul_of_nonneg_right (hlocal st) (Real.exp_nonneg _)
        _ = Real.exp (((J + 1 : ℕ) : ℝ) * c) := by
              rw [← Real.exp_add]
              congr 1
              simp only [Nat.cast_add, Nat.cast_one]
              ring


==> anc/query-release-lean-supplement/QueryRelease/DatasetBasics.lean <==
import QueryRelease.FiniteProbability
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

open scoped BigOperators
open Finset Real

set_option autoImplicit false

/-!
# Dataset and privacy basics

This module contains the small collection of definitions shared by the direct
query-release proof: empirical statistical-query answers, replacement Hamming
distance, and finite-output pure differential privacy.  Keeping these basics
separate prevents the headline proof from depending on the optional
inverse-sensitivity and sparse-quantizer developments.
-/

/-- The statistical-query answer vector of a finite dataset. -/
noncomputable def queryAnswer {D Q : Type*} {n : ℕ} [Fintype (Fin n)]
    (f : D → Q → ℝ) (y : Fin n → D) (q : Q) : ℝ :=
  (1 / (n : ℝ)) * ∑ i : Fin n, f (y i) q

lemma queryAnswer_abs_le_one {D Q : Type*} [Fintype D] [Fintype Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (q : Q) : |queryAnswer f x q| ≤ 1 := by
  unfold queryAnswer
  rw [abs_mul, abs_div, abs_of_nonneg (by positivity : (0 : ℝ) ≤ n)]
  exact le_trans
    (mul_le_mul_of_nonneg_left (Finset.abs_sum_le_sum_abs _ _) (by positivity))
    (by
      rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
      simpa [abs_mul, abs_inv] using
        le_trans (Finset.sum_le_sum fun _ _ => hf _ _) (by norm_num))

/-- Replacement Hamming distance between two fixed-size datasets. -/
noncomputable def replacementHamming {D : Type*} {n : ℕ}
    (x y : Fin n → D) : ℕ := by
  classical
  exact Finset.card (Finset.univ.filter (fun i => x i ≠ y i))

@[simp]
theorem replacementHamming_self {D : Type*} {n : ℕ} (x : Fin n → D) :
    replacementHamming x x = 0 := by
  simp [replacementHamming]

theorem replacementHamming_symm {D : Type*} {n : ℕ} (x y : Fin n → D) :
    replacementHamming x y = replacementHamming y x := by
  unfold replacementHamming
  congr 1
  ext i
  simp [ne_comm]

theorem replacementHamming_triangle {D : Type*} {n : ℕ}
    (x y z : Fin n → D) :
    replacementHamming x z ≤
      replacementHamming x y + replacementHamming y z := by
  unfold replacementHamming
  refine le_trans (Finset.card_mono ?_) (Finset.card_union_le _ _)
  intro i hi
  simp only [Finset.mem_union, Finset.mem_filter, Finset.mem_univ, true_and]
    at hi ⊢
  by_cases hxy : x i = y i
  · right
    intro hyz
    exact hi (hxy.trans hyz)
  · exact Or.inl hxy

theorem replacementHamming_le_n {D : Type*} {n : ℕ} (x y : Fin n → D) :
    replacementHamming x y ≤ n := by
  unfold replacementHamming
  exact (Finset.card_le_univ _).trans_eq (Fintype.card_fin n)

/-- Pure DP for finite output distributions and replacement neighbors. -/
def finitePureDP {D L : Type*} [Fintype L] [DecidableEq L] {n : ℕ}
    (ε : ℝ) (M : (Fin n → D) → L → ℝ) : Prop :=
  ∀ x x', replacementHamming x x' ≤ 1 → ∀ S : Finset L,
    ∑ l ∈ S, M x l ≤ Real.exp ε * ∑ l ∈ S, M x' l


==> anc/query-release-lean-supplement/QueryRelease/DecodedL2QueryRelease.lean <==
import QueryRelease.DecodedQueryRelease
import QueryRelease.OptimalPureL2QueryRelease

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-! # Decoded pure-DP normalized-`l2` query release -/

noncomputable def uniformQueryPMWDecodedMechanism
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (J : ℕ) :
    FiniteDecodedMechanism (Fin n → D)
      (SelectionPMWTranscript Q J) (Q → ℝ) where
  mass := uniformQueryPMWEnvelopeProb f gamma epsilon J
  decoder := selectionPMWOutput f gamma J
  mass_nonneg := uniformQueryPMWEnvelopeProb_nonneg f gamma epsilon J
  sum_mass := uniformQueryPMWEnvelopeProb_sum f gamma epsilon J

@[simp] theorem uniformQueryPMWDecodedMechanism_mass
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    (uniformQueryPMWDecodedMechanism f gamma epsilon J).mass x w =
      uniformQueryPMWEnvelopeProb f gamma epsilon J x w := rfl

@[simp] theorem uniformQueryPMWDecodedMechanism_decoder
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ)
    (w : SelectionPMWTranscript Q J) :
    (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).decoder w =
      selectionPMWOutput f gamma J w := rfl

/-- Fully decoded all-regimes envelope recovery of the normalized-`l2`
release rate.  Privacy holds for every event in the unrestricted vector
output space, and the rate is independent of the number of queries. -/
theorem optimal_pureDP_decoded_normalized_l2_statistical_query_release_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      let mechanism :=
        uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J, mechanism.mass x w *
          Real.sqrt ((1 / (Fintype.card Q : ℝ)) *
            ∑ q : Q, (mechanism.decoder w q - queryAnswer f x q) ^ 2) ≤
          384 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  obtain ⟨J, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_normalized_l2_statistical_query_release_rate
      hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, gamma, hDP, ?_, ?_⟩
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).mass
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa [uniformQueryPMWL2Error, uniformQueryPMWMeanSqError] using hloss x


==> anc/query-release-lean-supplement/QueryRelease/DecodedL2QueryReleaseOptimized.lean <==
import QueryRelease.DecodedL2QueryRelease
import QueryRelease.OptimalPureL2QueryReleaseOptimized

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-! # Decoded normalized-`l2` release with the sharpened constant -/

/-- Decoded all-regimes envelope release with the sharpened `164 * exp 1`
constant.  The original decoded theorem is retained unchanged. -/
theorem optimal_pureDP_decoded_normalized_l2_statistical_query_release_optimized_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      let mechanism :=
        uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J, mechanism.mass x w *
          Real.sqrt ((1 / (Fintype.card Q : ℝ)) *
            ∑ q : Q, (mechanism.decoder w q - queryAnswer f x q) ^ 2) ≤
          164 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  obtain ⟨J, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_normalized_l2_statistical_query_release_optimized_rate
      hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, gamma, hDP, ?_, ?_⟩
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).mass
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa [uniformQueryPMWL2Error, uniformQueryPMWMeanSqError] using hloss x


==> anc/query-release-lean-supplement/QueryRelease/DecodedL2QueryReleaseQuadratic.lean <==
import QueryRelease.DecodedL2QueryReleaseOptimized
import QueryRelease.OptimalPureL2QueryReleaseQuadratic

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-! # Decoded normalized-`l2` release with the quadratic constant -/

/-- Decoded all-regimes envelope release with the quadratically sharpened
`62 * exp 1` constant.  The protected decoded theorem is retained unchanged. -/
theorem optimal_pureDP_decoded_normalized_l2_statistical_query_release_quadratic_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      let mechanism :=
        uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J, mechanism.mass x w *
          Real.sqrt ((1 / (Fintype.card Q : ℝ)) *
            ∑ q : Q, (mechanism.decoder w q - queryAnswer f x q) ^ 2) ≤
          62 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  obtain ⟨J, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_normalized_l2_statistical_query_release_quadratic_rate
      hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, gamma, hDP, ?_, ?_⟩
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).mass
      (uniformQueryPMWDecodedMechanism (n := n) f gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa [uniformQueryPMWL2Error, uniformQueryPMWMeanSqError] using hloss x


==> anc/query-release-lean-supplement/QueryRelease/DecodedQueryRelease.lean <==
import QueryRelease.OptimalPureQueryRelease

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-!
# Decoded query release

The optimal mechanism is implemented by a finite private transcript followed
by a public deterministic decoder.  This file packages those two pieces and
proves privacy directly for every event in the (generally infinite) decoded
output space.  Consequently no finiteness assumption on `Q → ℝ` is needed.
-/

/-- The mass of a decoded event under a finite transcript mechanism.  The
event space itself need not be finite or carry a decidable equality. -/
noncomputable def finitePostprocessEventMass
    {X Omega A : Type*} [Fintype Omega]
    (mass : X → Omega → ℝ) (decode : Omega → A)
    (x : X) (event : A → Prop) : ℝ := by
  classical
  exact ∑ omega ∈ Finset.univ.filter (fun omega => event (decode omega)),
    mass x omega

/-- Deterministic postprocessing preserves every event inequality of a finite
pure-DP mechanism, even when the decoded output type is infinite. -/
theorem finitePureDPOn_deterministic_postprocess_event
    {X Omega A : Type*} [Fintype Omega] [DecidableEq Omega]
    (adj : X → X → Prop) (epsilon : ℝ)
    (mass : X → Omega → ℝ) (decode : Omega → A)
    (hDP : finitePureDPOn adj epsilon mass)
    (x x' : X) (hxx' : adj x x') (event : A → Prop) :
    finitePostprocessEventMass mass decode x event ≤
      Real.exp epsilon *
        finitePostprocessEventMass mass decode x' event := by
  classical
  unfold finitePostprocessEventMass
  exact hDP x x' hxx'
    (Finset.univ.filter (fun omega => event (decode omega)))

/-- Replacement-neighbor specialization of deterministic postprocessing for
the project's finite pure-DP interface. -/
theorem finitePureDP_deterministic_postprocess_event
    {D Omega A : Type*} [Fintype Omega] [DecidableEq Omega]
    {n : ℕ} (epsilon : ℝ)
    (mass : (Fin n → D) → Omega → ℝ) (decode : Omega → A)
    (hDP : finitePureDP epsilon mass)
    (x x' : Fin n → D) (hxx' : replacementHamming x x' ≤ 1)
    (event : A → Prop) :
    finitePostprocessEventMass mass decode x event ≤
      Real.exp epsilon *
        finitePostprocessEventMass mass decode x' event := by
  apply finitePureDPOn_deterministic_postprocess_event
    (fun y y' : Fin n → D => replacementHamming y y' ≤ 1)
      epsilon mass decode
  · simpa only [finitePureDPOn, finitePureDP] using hDP
  · exact hxx'

/-- A finite probability law together with a public deterministic decoder.
The decoded output type is deliberately unconstrained. -/
structure FiniteDecodedMechanism
    (X Omega A : Type*) [Fintype Omega] where
  mass : X → Omega → ℝ
  decoder : Omega → A
  mass_nonneg : ∀ x omega, 0 ≤ mass x omega
  sum_mass : ∀ x, ∑ omega : Omega, mass x omega = 1

/-- The normalized selection-PMW transcript law paired with its public
average-synthetic-answer decoder. -/
noncomputable def selectionPMWDecodedMechanism
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (J : ℕ) :
    FiniteDecodedMechanism (Fin n → D)
      (SelectionPMWTranscript Q J) (Q → ℝ) where
  mass := selectionPMWEnvelopeProb f eta gamma epsilon J
  decoder := selectionPMWOutput f gamma J
  mass_nonneg := selectionPMWEnvelopeProb_nonneg f eta gamma epsilon J
  sum_mass := selectionPMWEnvelopeProb_sum f eta gamma epsilon J

@[simp]
theorem selectionPMWDecodedMechanism_mass
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    (selectionPMWDecodedMechanism f eta gamma epsilon J).mass x w =
      selectionPMWEnvelopeProb f eta gamma epsilon J x w := rfl

@[simp]
theorem selectionPMWDecodedMechanism_decoder
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ)
    (w : SelectionPMWTranscript Q J) :
    (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).decoder w =
      selectionPMWOutput f gamma J w := rfl

/-- Fully decoded all-regimes optimal pure-DP query release.

The witnesses specify a finite transcript law and the public decoder
`selectionPMWOutput`.  Privacy is stated both for the transcript law and,
without any finiteness assumption on `Q → ℝ`, for every decoded event.
The final inequality is the expected sup-norm error of that decoded vector. -/
theorem optimal_pureDP_decoded_statistical_query_release_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      let mechanism :=
        selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder
                x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            mechanism.mass x w *
              targetDatasetLInf f (mechanism.decoder w) x ≤
          (2 : ℝ) ^ 20 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  obtain ⟨J, eta, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_statistical_query_release_rate hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, eta, gamma, ?_, ?_, ?_⟩
  · exact hDP
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).mass
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa only [selectionPMWDecodedMechanism_mass,
      selectionPMWDecodedMechanism_decoder, targetDatasetLInf,
      selectionPMWLInfError] using hloss x

/-- Fully decoded all-regimes release with the tightened explicit constant.

This is the same finite transcript-envelope mechanism and the same
deterministic decoder as the compatibility theorem above.  Privacy is again
stated for every event in the decoded output space; only the quantitative
utility conclusion is strengthened. -/
theorem optimal_pureDP_decoded_statistical_query_release_tight_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      let mechanism :=
        selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder
                x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            mechanism.mass x w *
              targetDatasetLInf f (mechanism.decoder w) x ≤
          2430 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  obtain ⟨J, eta, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_statistical_query_release_tight_rate hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, eta, gamma, ?_, ?_, ?_⟩
  · exact hDP
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).mass
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa only [selectionPMWDecodedMechanism_mass,
      selectionPMWDecodedMechanism_decoder, targetDatasetLInf,
      selectionPMWLInfError] using hloss x

/-- Fully decoded all-regimes release with the reoptimized constant. -/
theorem optimal_pureDP_decoded_statistical_query_release_optimized_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      let mechanism :=
        selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon mechanism.mass) ∧
      (∀ (x x' : Fin n → D), replacementHamming x x' ≤ 1 →
        ∀ event : (Q → ℝ) → Prop,
          finitePostprocessEventMass mechanism.mass mechanism.decoder x event ≤
            Real.exp epsilon *
              finitePostprocessEventMass mechanism.mass mechanism.decoder
                x' event) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            mechanism.mass x w *
              targetDatasetLInf f (mechanism.decoder w) x ≤
          129 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  obtain ⟨J, eta, gamma, hnonneg, hsum, hDP, hloss⟩ :=
    optimal_pureDP_statistical_query_release_optimized_rate hn f hf hepsilon
  letI : DecidableEq (SelectionPMWTranscript Q J) := Classical.decEq _
  refine ⟨J, eta, gamma, ?_, ?_, ?_⟩
  · exact hDP
  · intro x x' hxx' event
    exact finitePureDP_deterministic_postprocess_event epsilon
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).mass
      (selectionPMWDecodedMechanism (n := n) f eta gamma epsilon J).decoder
      hDP x x' hxx' event
  · intro x
    simpa only [selectionPMWDecodedMechanism_mass,
      selectionPMWDecodedMechanism_decoder, targetDatasetLInf,
      selectionPMWLInfError] using hloss x


==> anc/query-release-lean-supplement/QueryRelease/FiniteLp.lean <==
import QueryRelease.FiniteMGF
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Function.LpSeminorm.Basic
import Mathlib.Analysis.MeanInequalities
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Measurability

open scoped BigOperators ENNReal NNReal
open Finset MeasureTheory Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Weighted Holder inequalities for finite laws

The PMW envelope proof only applies `L^p` seminorms to nonnegative
functions.  This file exposes that exact finite-sum interface and uses the
finite law's PMF conversion internally to invoke Mathlib's Holder theorem.
-/

namespace FiniteLaw

variable {Omega : Type*} [Fintype Omega]

/-- The finite `L^p` expression for a nonnegative real-valued function. -/
noncomputable def nonnegLp (P : FiniteLaw Omega) (p : ℝ)
    (g : Omega → ℝ) : ℝ :=
  (P.expect (fun omega => (g omega) ^ p)) ^ (1 / p)

private lemma integral_toPMF_eq_expect
    [MeasurableSpace Omega] [MeasurableSingletonClass Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    ∫ omega, g omega ∂P.toPMF.toMeasure = P.expect g := by
  rw [PMF.integral_eq_sum]
  simp [FiniteLaw.expect, ENNReal.toReal_ofReal (P.mass_nonneg _)]

private theorem memLp_toPMF
    [MeasurableSpace Omega] [MeasurableSingletonClass Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) (p : ℝ≥0∞) :
    MemLp g p P.toPMF.toMeasure := by
  let C := ∑ omega : Omega, |g omega|
  apply MemLp.of_bound
    (Measurable.aestronglyMeasurable (by measurability)) C
  exact Filter.Eventually.of_forall fun omega => by
    rw [Real.norm_eq_abs]
    exact Finset.single_le_sum
      (fun z _ => abs_nonneg (g z)) (Finset.mem_univ omega)

/-- Holder's inequality written entirely as finite expectations. -/
theorem expect_mul_le_nonnegLp_mul_nonnegLp
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (f g : Omega → ℝ)
    {a b : ℝ} (hab : a.HolderConjugate b)
    (hf : ∀ omega, 0 ≤ f omega) (hg : ∀ omega, 0 ≤ g omega) :
    P.expect (fun omega => f omega * g omega) ≤
      P.nonnegLp a f * P.nonnegLp b g := by
  letI : MeasurableSpace Omega := ⊤
  have hholder := MeasureTheory.integral_mul_le_Lp_mul_Lq_of_nonneg
    (μ := P.toPMF.toMeasure) hab
    (Filter.Eventually.of_forall hf)
    (Filter.Eventually.of_forall hg)
    (memLp_toPMF P f (ENNReal.ofReal a))
    (memLp_toPMF P g (ENNReal.ofReal b))
  simpa [nonnegLp, integral_toPMF_eq_expect] using hholder

/-- Lyapunov's inequality between a power at `b` and the second moment. -/
theorem expect_rpow_le_expect_sq_rpow
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) (b : ℝ)
    (hbpos : 0 < b) (hb2 : b ≤ 2) (hg : ∀ omega, 0 ≤ g omega) :
    P.expect (fun omega => (g omega) ^ b) ≤
      (P.expect (fun omega => (g omega) ^ (2 : ℝ))) ^ (b / 2) := by
  have hp : 1 ≤ 2 / b := by
    rw [le_div_iff₀ hbpos]
    linarith
  have h := Real.inner_le_weight_mul_Lp_of_nonneg
    (s := Finset.univ) hp (fun omega => P omega)
    (fun omega => (g omega) ^ b)
    (fun omega => P.mass_nonneg omega)
    (fun omega => Real.rpow_nonneg (hg omega) b)
  rw [P.sum_mass, one_rpow, one_mul] at h
  have hpower : ∀ omega,
      ((g omega) ^ b) ^ (2 / b) = (g omega) ^ (2 : ℝ) := by
    intro omega
    rw [← Real.rpow_mul (hg omega)]
    congr 1
    field_simp [hbpos.ne']
  simp_rw [hpower] at h
  have hinv : (2 / b)⁻¹ = b / 2 := by
    field_simp [hbpos.ne']
  rw [hinv] at h
  simpa [FiniteLaw.expect] using h

/-- On a probability law, the nonnegative `L^b` expression is at most the
`L^2` expression whenever `1 ≤ b ≤ 2`. -/
theorem nonnegLp_le_nonnegLp_two
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) (b : ℝ)
    (hb1 : 1 ≤ b) (hb2 : b ≤ 2) (hg : ∀ omega, 0 ≤ g omega) :
    P.nonnegLp b g ≤ P.nonnegLp 2 g := by
  have hbpos : 0 < b := zero_lt_one.trans_le hb1
  have hmoment := P.expect_rpow_le_expect_sq_rpow g b hbpos hb2 hg
  have hleft : 0 ≤ P.expect (fun omega => (g omega) ^ b) :=
    P.expect_nonneg _ (fun omega => Real.rpow_nonneg (hg omega) b)
  have hsquare : 0 ≤ P.expect (fun omega => (g omega) ^ (2 : ℝ)) :=
    P.expect_nonneg _ (fun omega => Real.rpow_nonneg (hg omega) 2)
  unfold nonnegLp
  refine (Real.rpow_le_rpow hleft hmoment (one_div_nonneg.mpr hbpos.le)).trans_eq ?_
  rw [← Real.rpow_mul hsquare]
  congr 1
  field_simp [hbpos.ne']

end FiniteLaw


==> anc/query-release-lean-supplement/QueryRelease/FiniteMGF.lean <==
import QueryRelease.FiniteProbability
import Mathlib.Analysis.Convex.Jensen
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.ProbabilityMassFunction.Integrals
import Mathlib.Tactic.Measurability
import Mathlib.Tactic.NormNum

open scoped BigOperators ENNReal NNReal
open Finset MeasureTheory ProbabilityTheory Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Moment-generating bounds for finite laws

This file exposes the finite form of Hoeffding's lemma needed by the
selection-PMW likelihood calculation.  The only measure-theoretic step is a
conversion of a finite real-valued law to Mathlib's `PMF`; all public theorem
statements are finite sums.
-/

namespace FiniteLaw

variable {Omega : Type*} [Fintype Omega]

private lemma sum_ofReal_mass (P : FiniteLaw Omega) :
    ∑ omega : Omega, ENNReal.ofReal (P omega) = 1 := by
  rw [← ENNReal.ofReal_sum_of_nonneg (fun omega _ => P.mass_nonneg omega)]
  simp

/-- A finite real-valued probability law regarded as a probability mass
function. -/
noncomputable def toPMF (P : FiniteLaw Omega) : PMF Omega :=
  PMF.ofFintype (fun omega => ENNReal.ofReal (P omega)) (sum_ofReal_mass P)

@[simp]
theorem toPMF_apply (P : FiniteLaw Omega) (omega : Omega) :
    P.toPMF omega = ENNReal.ofReal (P omega) := by
  rfl

private lemma toPMF_integral
    [MeasurableSpace Omega] [MeasurableSingletonClass Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    ∫ omega, g omega ∂P.toPMF.toMeasure = P.expect g := by
  rw [PMF.integral_eq_sum]
  simp [FiniteLaw.expect, ENNReal.toReal_ofReal (P.mass_nonneg _)]

/-- Finite Jensen inequality for the exponential function. -/
theorem exp_expect_le_expect_exp (P : FiniteLaw Omega) (g : Omega → ℝ) :
    Real.exp (P.expect g) ≤ P.expect (fun omega => Real.exp (g omega)) := by
  classical
  have h := convexOn_exp.map_sum_le
    (t := Finset.univ)
    (w := fun omega => P omega)
    (p := g)
    (fun omega _ => P.mass_nonneg omega)
    P.sum_mass
    (fun omega _ => Set.mem_univ (g omega))
  simpa [FiniteLaw.expect, smul_eq_mul] using h

/-- Hoeffding's centered MGF bound for a finite law supported in `[-B,B]`. -/
theorem centered_mgf_le
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) (B t : ℝ)
    (hB : 0 < B) (hg : ∀ omega, |g omega| ≤ B) :
    P.expect (fun omega =>
        Real.exp (t * (g omega - P.expect g))) ≤
      Real.exp (B ^ 2 * t ^ 2 / 2) := by
  letI : MeasurableSpace Omega := ⊤
  have hmeas : AEMeasurable g P.toPMF.toMeasure :=
    Measurable.aemeasurable (by measurability)
  have hmem : ∀ᵐ omega ∂P.toPMF.toMeasure,
      g omega ∈ Set.Icc (-B) B :=
    Filter.Eventually.of_forall fun omega => abs_le.mp (hg omega)
  have hsg := ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc hmeas hmem
  have hmgf := hsg.mgf_le t
  convert hmgf using 1
  · simp [mgf, toPMF_integral]
  · norm_num [← two_mul, hB.le]

/-- Uncentered finite Hoeffding bound. -/
theorem mgf_le_exp_expect_add
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) (B t : ℝ)
    (hB : 0 < B) (hg : ∀ omega, |g omega| ≤ B) :
    P.expect (fun omega => Real.exp (t * g omega)) ≤
      Real.exp (t * P.expect g + B ^ 2 * t ^ 2 / 2) := by
  calc
    P.expect (fun omega => Real.exp (t * g omega)) =
        Real.exp (t * P.expect g) *
          P.expect (fun omega =>
            Real.exp (t * (g omega - P.expect g))) := by
      rw [← P.expect_const_mul]
      apply congrArg (P.expect)
      funext omega
      rw [← Real.exp_add]
      congr 1
      ring
    _ ≤ Real.exp (t * P.expect g) *
          Real.exp (B ^ 2 * t ^ 2 / 2) :=
      mul_le_mul_of_nonneg_left (P.centered_mgf_le g B t hB hg)
        (Real.exp_nonneg _)
    _ = Real.exp (t * P.expect g + B ^ 2 * t ^ 2 / 2) := by
      rw [Real.exp_add]

end FiniteLaw


==> anc/query-release-lean-supplement/QueryRelease/FiniteProbability.lean <==
import Mathlib.Algebra.BigOperators.Field
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset

set_option autoImplicit false

/-!
# Elementary probability on finite types

This file provides a deliberately small, real-valued interface for probability
laws on finite types.  It avoids measure-theoretic infrastructure so that later
transcript calculations reduce directly to finite sums.
-/

/-- A real-valued probability law on a finite type. -/
structure FiniteLaw (Omega : Type*) [Fintype Omega] where
  mass : Omega → ℝ
  nonneg : ∀ omega, 0 ≤ mass omega
  sum_mass : ∑ omega : Omega, mass omega = 1

namespace FiniteLaw

variable {Omega : Type*} [Fintype Omega]

instance : CoeFun (FiniteLaw Omega) (fun _ => Omega → ℝ) where
  coe P := P.mass

@[simp]
theorem coe_apply (P : FiniteLaw Omega) (omega : Omega) :
    P omega = P.mass omega := rfl

theorem mass_nonneg (P : FiniteLaw Omega) (omega : Omega) : 0 ≤ P omega :=
  P.nonneg omega

@[simp]
theorem sum_apply (P : FiniteLaw Omega) : ∑ omega : Omega, P omega = 1 :=
  P.sum_mass

/-- Expectation with respect to a finite law, written as a finite sum. -/
def expect (P : FiniteLaw Omega) (g : Omega → ℝ) : ℝ :=
  ∑ omega : Omega, P omega * g omega

@[simp]
theorem expect_zero (P : FiniteLaw Omega) :
    P.expect (fun _ => 0) = 0 := by
  simp [expect]

@[simp]
theorem expect_const (P : FiniteLaw Omega) (c : ℝ) :
    P.expect (fun _ => c) = c := by
  unfold expect
  calc
    ∑ omega : Omega, P omega * c = (∑ omega : Omega, P omega) * c := by
      rw [Finset.sum_mul]
    _ = c := by rw [P.sum_mass, one_mul]

@[simp]
theorem expect_one (P : FiniteLaw Omega) :
    P.expect (fun _ => 1) = 1 := by
  simp [expect]

theorem expect_add (P : FiniteLaw Omega) (f g : Omega → ℝ) :
    P.expect (fun omega => f omega + g omega) = P.expect f + P.expect g := by
  simp only [expect, mul_add, Finset.sum_add_distrib]

theorem expect_sub (P : FiniteLaw Omega) (f g : Omega → ℝ) :
    P.expect (fun omega => f omega - g omega) = P.expect f - P.expect g := by
  simp only [expect, mul_sub, Finset.sum_sub_distrib]

theorem expect_const_mul (P : FiniteLaw Omega) (c : ℝ) (g : Omega → ℝ) :
    P.expect (fun omega => c * g omega) = c * P.expect g := by
  simp only [expect]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro omega _
  ring

theorem expect_mul_const (P : FiniteLaw Omega) (c : ℝ) (g : Omega → ℝ) :
    P.expect (fun omega => g omega * c) = P.expect g * c := by
  simpa [mul_comm] using P.expect_const_mul c g

theorem expect_nonneg (P : FiniteLaw Omega) (g : Omega → ℝ)
    (hg : ∀ omega, 0 ≤ g omega) : 0 ≤ P.expect g := by
  unfold expect
  exact Finset.sum_nonneg (fun omega _ => mul_nonneg (P.mass_nonneg omega) (hg omega))

theorem expect_mono (P : FiniteLaw Omega) {f g : Omega → ℝ}
    (hfg : ∀ omega, f omega ≤ g omega) : P.expect f ≤ P.expect g := by
  unfold expect
  exact Finset.sum_le_sum fun omega _ =>
    mul_le_mul_of_nonneg_left (hfg omega) (P.mass_nonneg omega)

theorem expect_le_const (P : FiniteLaw Omega) (g : Omega → ℝ) (c : ℝ)
    (hg : ∀ omega, g omega ≤ c) : P.expect g ≤ c := by
  calc
    P.expect g ≤ P.expect (fun _ => c) := P.expect_mono hg
    _ = c := P.expect_const c

end FiniteLaw

/-- A finite probability law assigning strictly positive mass to every point. -/
structure PositiveFiniteLaw (Omega : Type*) [Fintype Omega]
    extends FiniteLaw Omega where
  pos : ∀ omega, 0 < mass omega

namespace PositiveFiniteLaw

variable {Omega : Type*} [Fintype Omega]

instance : CoeFun (PositiveFiniteLaw Omega) (fun _ => Omega → ℝ) where
  coe P := P.mass

instance : Coe (PositiveFiniteLaw Omega) (FiniteLaw Omega) where
  coe P := P.toFiniteLaw

@[simp]
theorem coe_apply (P : PositiveFiniteLaw Omega) (omega : Omega) :
    P omega = P.mass omega := rfl

theorem mass_pos (P : PositiveFiniteLaw Omega) (omega : Omega) : 0 < P omega :=
  P.pos omega

theorem mass_nonneg (P : PositiveFiniteLaw Omega) (omega : Omega) : 0 ≤ P omega :=
  (P.mass_pos omega).le

@[simp]
theorem sum_apply (P : PositiveFiniteLaw Omega) : ∑ omega : Omega, P omega = 1 :=
  P.sum_mass

/-- Expectation under a positive finite law. -/
def expect (P : PositiveFiniteLaw Omega) (g : Omega → ℝ) : ℝ :=
  P.toFiniteLaw.expect g

@[simp]
theorem expect_eq (P : PositiveFiniteLaw Omega) (g : Omega → ℝ) :
    P.expect g = ∑ omega : Omega, P omega * g omega := rfl

end PositiveFiniteLaw


==> anc/query-release-lean-supplement/QueryRelease/FiniteProductLaw.lean <==
import QueryRelease.FiniteMGF
import Mathlib.Algebra.BigOperators.Ring.Finset

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Finite i.i.d. product laws

This file packages the elementary finite-product probability calculations used
by the likelihood-level Maurey argument.  Everything is stated as a finite sum;
the only concentration input is `FiniteLaw.centered_mgf_le`.
-/

namespace FiniteLaw

variable {Omega : Type*} [Fintype Omega]

/-- The point mass of an i.i.d. sample of length `s` from `P`. -/
def iidProductMass (P : FiniteLaw Omega) (s : ℕ) (z : Fin s → Omega) : ℝ :=
  ∏ j : Fin s, P (z j)

theorem iidProductMass_nonneg (P : FiniteLaw Omega) (s : ℕ)
    (z : Fin s → Omega) :
    0 ≤ P.iidProductMass s z := by
  exact Finset.prod_nonneg fun j _ => P.mass_nonneg (z j)

@[simp]
theorem iidProductMass_sum (P : FiniteLaw Omega) (s : ℕ) :
    ∑ z : Fin s → Omega, P.iidProductMass s z = 1 := by
  classical
  change (∑ z : Fin s → Omega, ∏ j : Fin s, P (z j)) = 1
  rw [← Fintype.prod_sum]
  simp

/-- The i.i.d. product law on samples indexed by `Fin s`. -/
def iidProductLaw (P : FiniteLaw Omega) (s : ℕ) :
    FiniteLaw (Fin s → Omega) where
  mass := P.iidProductMass s
  nonneg := P.iidProductMass_nonneg s
  sum_mass := P.iidProductMass_sum s

@[simp]
theorem iidProductLaw_apply (P : FiniteLaw Omega) (s : ℕ)
    (z : Fin s → Omega) :
    P.iidProductLaw s z = ∏ j : Fin s, P (z j) := rfl

/-- Expectation of a product of coordinate functions factors under the i.i.d.
product law. -/
theorem iidProductLaw_expect_prod (P : FiniteLaw Omega) (s : ℕ)
    (h : Fin s → Omega → ℝ) :
    (P.iidProductLaw s).expect (fun z => ∏ j : Fin s, h j (z j)) =
      ∏ j : Fin s, P.expect (h j) := by
  classical
  change
    (∑ z : Fin s → Omega,
      (∏ j : Fin s, P (z j)) * (∏ j : Fin s, h j (z j))) =
      ∏ j : Fin s, ∑ omega : Omega, P omega * h j omega
  calc
    (∑ z : Fin s → Omega,
        (∏ j : Fin s, P (z j)) * (∏ j : Fin s, h j (z j))) =
        ∑ z : Fin s → Omega, ∏ j : Fin s, P (z j) * h j (z j) := by
      apply Finset.sum_congr rfl
      intro z _
      exact (Finset.prod_mul_distrib).symm
    _ = ∏ j : Fin s, ∑ omega : Omega, P omega * h j omega :=
      (Fintype.prod_sum fun j omega => P omega * h j omega).symm

/-- Every coordinate of the i.i.d. product law has marginal `P`. -/
theorem iidProductLaw_expect_coordinate (P : FiniteLaw Omega) {s : ℕ}
    (j : Fin s) (g : Omega → ℝ) :
    (P.iidProductLaw s).expect (fun z => g (z j)) = P.expect g := by
  classical
  let h : Fin s → Omega → ℝ := fun i omega => if i = j then g omega else 1
  have hpoint : ∀ z : Fin s → Omega,
      (∏ i : Fin s, h i (z i)) = g (z j) := by
    intro z
    simp [h]
  calc
    (P.iidProductLaw s).expect (fun z => g (z j)) =
        (P.iidProductLaw s).expect (fun z => ∏ i : Fin s, h i (z i)) := by
      apply congrArg (P.iidProductLaw s).expect
      funext z
      exact (hpoint z).symm
    _ = ∏ i : Fin s, P.expect (h i) := P.iidProductLaw_expect_prod s h
    _ = P.expect g := by
      calc
        ∏ i : Fin s, P.expect (h i) =
            ∏ i : Fin s, if i = j then P.expect g else 1 := by
          apply Finset.prod_congr rfl
          intro i _
          by_cases hij : i = j <;> simp [h, hij]
        _ = P.expect g := by simp

/-- Expectation of a sum of coordinate functions under an i.i.d. product law. -/
theorem iidProductLaw_expect_sum (P : FiniteLaw Omega) (s : ℕ)
    (g : Fin s → Omega → ℝ) :
    (P.iidProductLaw s).expect (fun z => ∑ j : Fin s, g j (z j)) =
      ∑ j : Fin s, P.expect (g j) := by
  classical
  unfold FiniteLaw.expect
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  simpa [FiniteLaw.expect] using P.iidProductLaw_expect_coordinate j (g j)

/-- The centered MGF of an i.i.d. sum is the product of the one-coordinate
centered MGFs. -/
theorem iidProductLaw_centered_mgf_eq (P : FiniteLaw Omega) (s : ℕ)
    (g : Omega → ℝ) (t : ℝ) :
    (P.iidProductLaw s).expect (fun z =>
        Real.exp (t * (∑ j : Fin s, g (z j) - (s : ℝ) * P.expect g))) =
      (P.expect (fun omega =>
        Real.exp (t * (g omega - P.expect g)))) ^ s := by
  classical
  let h : Fin s → Omega → ℝ := fun _ omega =>
    Real.exp (t * (g omega - P.expect g))
  have hexp : ∀ z : Fin s → Omega,
      Real.exp (t * (∑ j : Fin s, g (z j) - (s : ℝ) * P.expect g)) =
        ∏ j : Fin s, h j (z j) := by
    intro z
    have hcenter :
        t * (∑ j : Fin s, g (z j) - (s : ℝ) * P.expect g) =
          ∑ j : Fin s, t * (g (z j) - P.expect g) := by
      rw [← Finset.mul_sum]
      rw [Finset.sum_sub_distrib]
      simp
    rw [hcenter, Real.exp_sum]
  calc
    (P.iidProductLaw s).expect (fun z =>
        Real.exp (t * (∑ j : Fin s, g (z j) - (s : ℝ) * P.expect g))) =
        (P.iidProductLaw s).expect (fun z => ∏ j : Fin s, h j (z j)) := by
      apply congrArg (P.iidProductLaw s).expect
      funext z
      exact hexp z
    _ = ∏ j : Fin s, P.expect (h j) := P.iidProductLaw_expect_prod s h
    _ = (P.expect (fun omega =>
        Real.exp (t * (g omega - P.expect g)))) ^ s := by
      simp [h]

/-- Hoeffding's centered MGF bound for an i.i.d. finite sample. -/
theorem iidProductLaw_centered_mgf_le
    [DecidableEq Omega]
    (P : FiniteLaw Omega) (s : ℕ) (g : Omega → ℝ) (B t : ℝ)
    (hB : 0 < B) (hg : ∀ omega, |g omega| ≤ B) :
    (P.iidProductLaw s).expect (fun z =>
        Real.exp (t * (∑ j : Fin s, g (z j) - (s : ℝ) * P.expect g))) ≤
      Real.exp ((s : ℝ) * B ^ 2 * t ^ 2 / 2) := by
  rw [P.iidProductLaw_centered_mgf_eq s g t]
  calc
    (P.expect (fun omega =>
        Real.exp (t * (g omega - P.expect g)))) ^ s ≤
        (Real.exp (B ^ 2 * t ^ 2 / 2)) ^ s := by
      have hnonneg : 0 ≤ P.expect (fun omega =>
          Real.exp (t * (g omega - P.expect g))) :=
        P.expect_nonneg _ (fun omega => Real.exp_nonneg _)
      exact pow_le_pow_left₀ hnonneg
        (P.centered_mgf_le g B t hB hg) s
    _ = Real.exp ((s : ℝ) * B ^ 2 * t ^ 2 / 2) := by
      rw [← Real.exp_nat_mul]
      congr 1
      ring

end FiniteLaw


==> anc/query-release-lean-supplement/QueryRelease/FiniteRatioMoment.lean <==
import QueryRelease.FiniteMGF

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000

/-!
# Finite likelihood-ratio moments from a centered exponential bound

This is the small bridge between a pointwise softmax-ratio calculation and
adaptive moment composition.  It deliberately assumes only the pointwise
centered-exponential comparison that the selection kernel will prove.
-/

namespace PositiveFiniteLaw

variable {Omega : Type*} [Fintype Omega]

/-- If a likelihood ratio is pointwise bounded by the exponential of a
centered bounded statistic, its natural moments obey Hoeffding's bound. -/
theorem ratio_moment_le_of_centered_exp
    [DecidableEq Omega]
    (P Q : PositiveFiniteLaw Omega) (u : Omega → ℝ)
    (B eta : ℝ) (hB : 0 < B) (hu : ∀ omega, |u omega| ≤ B)
    (a : ℕ)
    (hratio : ∀ omega,
      P omega / Q omega ≤
        Real.exp (eta * (u omega - Q.expect u))) :
    ∑ omega : Omega, Q omega * (P omega / Q omega) ^ a ≤
      Real.exp (B ^ 2 * (((a : ℝ) * eta) ^ 2) / 2) := by
  calc
    ∑ omega : Omega, Q omega * (P omega / Q omega) ^ a ≤
        ∑ omega : Omega,
          Q omega *
            (Real.exp (eta * (u omega - Q.expect u))) ^ a := by
      apply Finset.sum_le_sum
      intro omega homega
      apply mul_le_mul_of_nonneg_left
      · exact pow_le_pow_left₀
          (div_nonneg (P.mass_nonneg omega) (Q.mass_nonneg omega))
          (hratio omega) a
      · exact Q.mass_nonneg omega
    _ = Q.toFiniteLaw.expect (fun omega =>
          Real.exp (((a : ℝ) * eta) *
            (u omega - Q.expect u))) := by
      unfold FiniteLaw.expect
      apply Finset.sum_congr rfl
      intro omega homega
      congr 1
      rw [← Real.exp_nat_mul]
      congr 1
      ring
    _ ≤ Real.exp (B ^ 2 * (((a : ℝ) * eta) ^ 2) / 2) := by
      exact Q.toFiniteLaw.centered_mgf_le u B ((a : ℝ) * eta) hB hu

end PositiveFiniteLaw


==> anc/query-release-lean-supplement/QueryRelease/FiniteRenyiMax.lean <==
import QueryRelease.FiniteLp
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Data.Real.ConjExponents
import Mathlib.Tactic.Linarith

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# A finite maximum-likelihood inequality

This is the exact finite form of the Renyi/Holder maximum inequality used for
near Hamming balls.  The likelihood moments have natural order, matching the
adaptive selection-PMW moment theorem.
-/

/-- Pointwise maximum of a finite family of masses. -/
noncomputable def finiteLawMaxMass
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P : I → FiniteLaw Omega) (omega : Omega) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty (fun i => P i omega)

/-- Pointwise maximum of likelihood ratios against a positive base law. -/
noncomputable def finiteLawMaxRatio
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (omega : Omega) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty (fun i => P i omega / P0 omega)

theorem finiteLawRatio_le_maxRatio
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (i : I) (omega : Omega) :
    P i omega / P0 omega ≤ finiteLawMaxRatio P0 P omega := by
  classical
  exact Finset.le_sup' (f := fun j => P j omega / P0 omega)
    (Finset.mem_univ i)

theorem finiteLawMaxRatio_nonneg
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (omega : Omega) : 0 ≤ finiteLawMaxRatio P0 P omega := by
  let i : I := Classical.choice (inferInstance : Nonempty I)
  exact (div_nonneg ((P i).mass_nonneg omega) (P0.mass_nonneg omega)).trans
    (finiteLawRatio_le_maxRatio P0 P i omega)

theorem finiteLawMaxMass_le_base_mul_maxRatio
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (omega : Omega) :
    finiteLawMaxMass P omega ≤
      P0 omega * finiteLawMaxRatio P0 P omega := by
  classical
  unfold finiteLawMaxMass
  apply Finset.sup'_le
  intro i hi
  have hratio := finiteLawRatio_le_maxRatio P0 P i omega
  have hP0 := P0.mass_pos omega
  calc
    P i omega = P0 omega * (P i omega / P0 omega) := by
      field_simp [hP0.ne']
    _ ≤ P0 omega * finiteLawMaxRatio P0 P omega :=
      mul_le_mul_of_nonneg_left hratio hP0.le

/-- A natural moment bound for every member controls the same moment of the
pointwise maximum ratio, at the price of the family cardinality. -/
theorem finiteLawMaxRatio_moment_le
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    [DecidableEq Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (order : ℕ) (C : ℝ)
    (hmoment : ∀ i,
      ∑ omega : Omega, P0 omega * (P i omega / P0 omega) ^ order ≤
        Real.exp C) :
    P0.toFiniteLaw.expect (fun omega =>
        (finiteLawMaxRatio P0 P omega) ^ (order : ℝ)) ≤
      (Fintype.card I : ℝ) * Real.exp C := by
  classical
  have hpoint : ∀ omega,
      (finiteLawMaxRatio P0 P omega) ^ (order : ℝ) ≤
        ∑ i : I, (P i omega / P0 omega) ^ order := by
    intro omega
    obtain ⟨i, hi, himax⟩ := Finset.exists_mem_eq_sup'
      Finset.univ_nonempty (fun j => P j omega / P0 omega)
    unfold finiteLawMaxRatio
    rw [himax, Real.rpow_natCast]
    exact Finset.single_le_sum
      (fun j _ => pow_nonneg
        (div_nonneg ((P j).mass_nonneg omega) (P0.mass_nonneg omega)) order)
      (Finset.mem_univ i)
  calc
    P0.toFiniteLaw.expect (fun omega =>
        (finiteLawMaxRatio P0 P omega) ^ (order : ℝ)) ≤
        P0.toFiniteLaw.expect (fun omega =>
          ∑ i : I, (P i omega / P0 omega) ^ order) :=
      P0.toFiniteLaw.expect_mono hpoint
    _ = ∑ i : I, ∑ omega : Omega,
          P0 omega * (P i omega / P0 omega) ^ order := by
      unfold FiniteLaw.expect
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro i hi
      rw [Finset.mul_sum]
    _ ≤ ∑ i : I, Real.exp C :=
      Finset.sum_le_sum fun i hi => hmoment i
    _ = (Fintype.card I : ℝ) * Real.exp C := by
      simp

/-- Finite maximum-likelihood Holder bound from natural ratio moments. -/
theorem finiteLawMaxMass_expect_le
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    [DecidableEq Omega]
    (P0 : PositiveFiniteLaw Omega) (P : I → FiniteLaw Omega)
    (G : Omega → ℝ) (hG : ∀ omega, 0 ≤ G omega)
    (order : ℕ) (horder : 2 ≤ order) (C : ℝ)
    (hmoment : ∀ i,
      ∑ omega : Omega, P0 omega * (P i omega / P0 omega) ^ order ≤
        Real.exp C) :
    ∑ omega : Omega, finiteLawMaxMass P omega * G omega ≤
      ((Fintype.card I : ℝ) * Real.exp C) ^ (1 / (order : ℝ)) *
        P0.toFiniteLaw.nonnegLp
          ((order : ℝ) / ((order : ℝ) - 1)) G := by
  classical
  let a : ℝ := order
  let b : ℝ := a / (a - 1)
  have ha : 1 < a := by
    exact Nat.one_lt_cast.mpr (lt_of_lt_of_le Nat.one_lt_two horder)
  have hab : a.HolderConjugate b := by
    exact (Real.holderConjugate_iff_eq_conjExponent ha).2 rfl
  have hmax := finiteLawMaxRatio_moment_le P0 P order C hmoment
  have hmax_nonneg : ∀ omega, 0 ≤ finiteLawMaxRatio P0 P omega :=
    finiteLawMaxRatio_nonneg P0 P
  have hholder := P0.toFiniteLaw.expect_mul_le_nonnegLp_mul_nonnegLp
    (finiteLawMaxRatio P0 P) G hab hmax_nonneg hG
  calc
    ∑ omega : Omega, finiteLawMaxMass P omega * G omega ≤
        P0.toFiniteLaw.expect (fun omega =>
          finiteLawMaxRatio P0 P omega * G omega) := by
      unfold FiniteLaw.expect
      exact Finset.sum_le_sum fun omega homega => by
        simpa [mul_assoc] using
          mul_le_mul_of_nonneg_right
            (finiteLawMaxMass_le_base_mul_maxRatio P0 P omega) (hG omega)
    _ ≤ P0.toFiniteLaw.nonnegLp a (finiteLawMaxRatio P0 P) *
          P0.toFiniteLaw.nonnegLp b G := hholder
    _ ≤ ((Fintype.card I : ℝ) * Real.exp C) ^ (1 / a) *
          P0.toFiniteLaw.nonnegLp b G := by
      apply mul_le_mul_of_nonneg_right
      · unfold FiniteLaw.nonnegLp
        exact Real.rpow_le_rpow
          (P0.toFiniteLaw.expect_nonneg _
            (fun omega => Real.rpow_nonneg (hmax_nonneg omega) a))
          (by simpa [a] using hmax)
          (one_div_nonneg.mpr (zero_le_one.trans ha.le))
      · exact Real.rpow_nonneg
          (P0.toFiniteLaw.expect_nonneg _
            (fun omega => Real.rpow_nonneg (hG omega) b)) _
    _ = ((Fintype.card I : ℝ) * Real.exp C) ^ (1 / (order : ℝ)) *
          P0.toFiniteLaw.nonnegLp
            ((order : ℝ) / ((order : ℝ) - 1)) G := by
      rfl


==> anc/query-release-lean-supplement/QueryRelease/OptimalPureL2QueryRelease.lean <==
import QueryRelease.UniformQueryPMWOptimalParameters

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 5000000
set_option maxRecDepth 9000

/-!
# Pure-DP normalized-`l2` statistical-query release

This is a finite, all-parameter envelope-based recovery of the rate posed in
Nikolov--Ullman Open Problem 2, which was previously resolved by Nikolov's
Johnson--Lindenstrauss mechanism.  The expected loss is Euclidean query-answer
error divided by the square root of the number of queries.  Its rate has no
dependence on that number.
-/

noncomputable def optimalPureL2ErrorScale
    (D : Type*) [Fintype D] (epsilon : ℝ) (n : ℕ) : ℝ :=
  Real.sqrt (optimalPMWDomainLog D / (epsilon * (n : ℝ)))

theorem optimalPureL2ErrorScale_pos
    (D : Type*) [Fintype D] [Nonempty D]
    {epsilon : ℝ} (hepsilon : 0 < epsilon) {n : ℕ} (hn : 0 < n) :
    0 < optimalPureL2ErrorScale D epsilon n := by
  unfold optimalPureL2ErrorScale
  exact Real.sqrt_pos.2 (div_pos (optimalPMWDomainLog_pos D)
    (mul_pos hepsilon (Nat.cast_pos.mpr hn)))

theorem optimalPureL2ErrorScale_sq
    (D : Type*) [Fintype D] [Nonempty D]
    {epsilon : ℝ} (hepsilon : 0 < epsilon) {n : ℕ} (hn : 0 < n) :
    optimalPureL2ErrorScale D epsilon n ^ 2 =
      optimalPMWDomainLog D / (epsilon * (n : ℝ)) := by
  unfold optimalPureL2ErrorScale
  rw [Real.sq_sqrt]
  exact div_nonneg (optimalPMWDomainLog_pos D).le
    (mul_nonneg hepsilon.le (Nat.cast_nonneg n))

theorem uniformQueryPMWL2Error_zero_le_one
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (x : Fin n → D) (w : SelectionPMWTranscript Q 0) :
    uniformQueryPMWL2Error f gamma 0 x w ≤ 1 := by
  have hcoord : ∀ q : Q,
      (selectionPMWOutput f gamma 0 w q - queryAnswer f x q) ^ 2 ≤ 1 := by
    intro q
    rw [selectionPMWOutput_zero, zero_sub, neg_sq]
    have hq := queryAnswer_abs_le_one hn f hf x q
    have hsquare := (sq_le_sq₀ (abs_nonneg (queryAnswer f x q))
      (by norm_num)).2 hq
    simpa only [sq_abs, one_pow] using hsquare
  have hsum : (∑ q : Q,
      (selectionPMWOutput f gamma 0 w q - queryAnswer f x q) ^ 2) ≤
      ∑ _q : Q, (1 : ℝ) := Finset.sum_le_sum fun q _ => hcoord q
  have hmse : uniformQueryPMWMeanSqError f gamma 0 x w ≤ 1 := by
    unfold uniformQueryPMWMeanSqError
    calc
      _ ≤ (1 / (Fintype.card Q : ℝ)) * ∑ _q : Q, (1 : ℝ) :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
      _ = 1 := by
        have hc : (Fintype.card Q : ℝ) ≠ 0 := by positivity
        simp [hc]
  unfold uniformQueryPMWL2Error
  exact (Real.sqrt_le_sqrt hmse).trans_eq Real.sqrt_one

theorem uniformQueryPMWEnvelope_zeroRounds_expectedLoss_le_one
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma epsilon : ℝ) (x : Fin n → D) :
    ∑ w : SelectionPMWTranscript Q 0,
      uniformQueryPMWEnvelopeProb f gamma epsilon 0 x w *
        uniformQueryPMWL2Error f gamma 0 x w ≤ 1 := by
  calc
    _ ≤ ∑ w : SelectionPMWTranscript Q 0,
        uniformQueryPMWEnvelopeProb f gamma epsilon 0 x w * 1 :=
      Finset.sum_le_sum fun w _ => mul_le_mul_of_nonneg_left
        (uniformQueryPMWL2Error_zero_le_one hn f hf gamma x w)
        (uniformQueryPMWEnvelopeProb_nonneg f gamma epsilon 0 x w)
    _ = 1 := by
      simpa using (uniformQueryPMWEnvelopeProb_sum f gamma epsilon 0 x)

/-- Nontrivial-regime explicit mechanism theorem. -/
theorem optimal_pureDP_normalized_l2_statistical_query_release
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon alpha : ℝ} (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample : 4096 * Real.log (2 * (Fintype.card D : ℝ)) ≤
      epsilon * (n : ℝ) * alpha ^ 2) :
    ( ∀ (x : Fin n → D)
        (w : SelectionPMWTranscript Q (uniformQueryOptimalPMWRounds D alpha)),
      0 ≤ uniformQueryPMWEnvelopeProb f (uniformQueryOptimalPMWGamma alpha)
        epsilon (uniformQueryOptimalPMWRounds D alpha) x w) ∧
    (∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (uniformQueryOptimalPMWRounds D alpha),
        uniformQueryPMWEnvelopeProb f (uniformQueryOptimalPMWGamma alpha)
          epsilon (uniformQueryOptimalPMWRounds D alpha) x w = 1) ∧
    (@finitePureDP D
      (SelectionPMWTranscript Q (uniformQueryOptimalPMWRounds D alpha))
      inferInstance (Classical.decEq _) n epsilon
      (uniformQueryPMWEnvelopeProb (n := n) f
        (uniformQueryOptimalPMWGamma alpha) epsilon
        (uniformQueryOptimalPMWRounds D alpha))) ∧
    ∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (uniformQueryOptimalPMWRounds D alpha),
        uniformQueryPMWEnvelopeProb f (uniformQueryOptimalPMWGamma alpha)
            epsilon (uniformQueryOptimalPMWRounds D alpha) x w *
          uniformQueryPMWL2Error f (uniformQueryOptimalPMWGamma alpha)
            (uniformQueryOptimalPMWRounds D alpha) x w ≤
        6 * Real.exp 1 * alpha := by
  classical
  letI : DecidableEq
      (SelectionPMWTranscript Q (uniformQueryOptimalPMWRounds D alpha)) :=
    Classical.decEq _
  have hsample' : uniformQueryOptimalSampleConstant * optimalPMWDomainLog D ≤
      epsilon * (n : ℝ) * alpha ^ 2 := by
    simpa [uniformQueryOptimalSampleConstant, optimalPMWDomainLog] using hsample
  have hgamma := uniformQueryOptimalPMWGamma_pos halpha
  have hJ := uniformQueryOptimalPMWRounds_pos D halpha
  have hcomposition := uniformQueryOptimalCompositionCoefficient_le
    D hn hepsilon halpha halpha_one hsample'
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x w
    exact uniformQueryPMWEnvelopeProb_nonneg f
      (uniformQueryOptimalPMWGamma alpha) epsilon
      (uniformQueryOptimalPMWRounds D alpha) x w
  · intro x
    exact uniformQueryPMWEnvelopeProb_sum f
      (uniformQueryOptimalPMWGamma alpha) epsilon
      (uniformQueryOptimalPMWRounds D alpha) x
  · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f
      (uniformQueryOptimalPMWGamma alpha) epsilon hepsilon.le
  · intro x
    have hraw := uniformQueryPMWEnvelope_expectedLoss_le
      hn f hf x (uniformQueryOptimalPMWGamma alpha) epsilon
      hgamma hepsilon (uniformQueryOptimalPMWRounds D alpha) hJ hcomposition
    have hcenter := uniformQueryOptimalCenterUtilityBound_le D halpha
    have hradius := uniformQueryOptimalRadialSqrt_le_alpha
      D hn hepsilon halpha hsample'
    have hcenterScaled : 3 * Real.exp 1 *
        uniformQueryPMWCenterUtilityBound D
          (uniformQueryOptimalPMWGamma alpha)
          (uniformQueryOptimalPMWRounds D alpha) ≤
        (3 / 2 : ℝ) * Real.exp 1 * alpha := by
      have := mul_le_mul_of_nonneg_left hcenter
        (show (0 : ℝ) ≤ 3 * Real.exp 1 by positivity)
      nlinarith
    have hradiusScaled : 4 * Real.exp 1 *
        Real.sqrt (504 / (epsilon * (n : ℝ))) ≤
        4 * Real.exp 1 * alpha :=
      mul_le_mul_of_nonneg_left hradius (by positivity)
    exact hraw.trans (by
      have hnonneg : 0 ≤ Real.exp 1 * alpha := by positivity
      nlinarith)

/-- All-regimes normalized-`l2` release rate, with no dependence on the
number of queries. -/
theorem optimal_pureDP_normalized_l2_statistical_query_release_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ uniformQueryPMWEnvelopeProb f gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (uniformQueryPMWEnvelopeProb (n := n) f gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
            uniformQueryPMWL2Error f gamma J x w ≤
          384 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  let beta := optimalPureL2ErrorScale D epsilon n
  have hbeta : 0 < beta := optimalPureL2ErrorScale_pos D hepsilon hn
  by_cases hsmall : 64 * beta ≤ 1
  · let alpha := 64 * beta
    have halpha : 0 < alpha := by dsimp [alpha]; positivity
    have halpha_one : alpha ≤ 1 := by simpa [alpha] using hsmall
    have hbetaSq : beta ^ 2 =
        optimalPMWDomainLog D / (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPureL2ErrorScale_sq D hepsilon hn
    have hden : 0 < epsilon * (n : ℝ) :=
      mul_pos hepsilon (Nat.cast_pos.mpr hn)
    have hsample : 4096 * Real.log (2 * (Fintype.card D : ℝ)) ≤
        epsilon * (n : ℝ) * alpha ^ 2 := by
      have heq : epsilon * (n : ℝ) * alpha ^ 2 =
          4096 * optimalPMWDomainLog D := by
        dsimp [alpha]
        calc
          epsilon * (n : ℝ) * (64 * beta) ^ 2 =
              4096 * (epsilon * (n : ℝ)) * beta ^ 2 := by ring
          _ = 4096 * (epsilon * (n : ℝ)) *
              (optimalPMWDomainLog D / (epsilon * (n : ℝ))) := by
                rw [hbetaSq]
          _ = 4096 * optimalPMWDomainLog D := by
                field_simp [hden.ne']
      simpa [optimalPMWDomainLog, heq]
    have hrelease := optimal_pureDP_normalized_l2_statistical_query_release
      hn f hf hepsilon halpha halpha_one hsample
    refine ⟨uniformQueryOptimalPMWRounds D alpha,
      uniformQueryOptimalPMWGamma alpha, hrelease.1, hrelease.2.1,
      hrelease.2.2.1, ?_⟩
    intro x
    have hutil := hrelease.2.2.2 x
    have hbetaOne : beta ≤ 1 := by nlinarith
    rw [min_eq_right hbetaOne]
    calc
      _ ≤ 6 * Real.exp 1 * alpha := hutil
      _ ≤ 384 * Real.exp 1 * beta := by
        dsimp [alpha]
        have hnonneg : 0 ≤ Real.exp 1 * beta := by positivity
        nlinarith
  · refine ⟨0, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact uniformQueryPMWEnvelopeProb_nonneg f 1 epsilon 0 x w
    · intro x
      exact uniformQueryPMWEnvelopeProb_sum f 1 epsilon 0 x
    · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f 1 epsilon
        hepsilon.le
    · intro x
      have hzero := uniformQueryPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 epsilon x
      have hbetaLower : (1 : ℝ) / 64 < beta := by
        have : 1 < 64 * beta := lt_of_not_ge hsmall
        linarith
      have hminLower : (1 : ℝ) / 64 ≤ min 1 beta := by
        rw [le_min_iff]
        exact ⟨by norm_num, hbetaLower.le⟩
      have hexp : 1 ≤ Real.exp 1 := Real.one_le_exp (by norm_num)
      have htarget : 1 ≤ 384 * Real.exp 1 * min 1 beta := by
        have hnonneg : 0 ≤ min 1 beta := by positivity
        nlinarith [mul_le_mul_of_nonneg_left hminLower
          (show (0 : ℝ) ≤ 384 * Real.exp 1 by positivity)]
      exact hzero.trans htarget


==> anc/query-release-lean-supplement/QueryRelease/OptimalPureL2QueryReleaseOptimized.lean <==
import QueryRelease.OptimalPureL2QueryRelease

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 5000000
set_option maxRecDepth 9000

/-!
# Sharpened constant for pure-DP normalized-`l2` query release

This file preserves the original `384 * exp 1` all-regimes theorem and adds a
stronger compatibility result.  The mechanism and its nontrivial-regime
parameters are unchanged.  The improvement comes from comparing the radial
term directly with the final error scale and retaining the exact center
coefficient from the blocked shell sum.
-/

theorem uniformQueryPMWPrefix_mul_radiusSqrt_le
    {epsilon : ℝ} (hepsilon : 0 < epsilon) {n : ℕ} (hn : 0 < n) :
    pmwEnvelopePrefix epsilon *
        Real.sqrt (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) ≤
      Real.sqrt (504 / (epsilon * (n : ℝ))) := by
  let p := pmwEnvelopePrefix epsilon
  let B : ℝ := pmwEnvelopeBlockWidth epsilon
  let X : ℝ := 56 * B / (n : ℝ)
  have hp0 : 0 ≤ p := pmwEnvelopePrefix_nonneg epsilon
  have hp1 : p ≤ 1 := pmwEnvelopePrefix_le_one hepsilon
  have hX : 0 ≤ X := by dsimp [X, B]; positivity
  have hp2 : p ^ 2 ≤ p := by nlinarith
  have hsquare : (p * Real.sqrt X) ^ 2 ≤ p * X := by
    rw [mul_pow, Real.sq_sqrt hX]
    exact mul_le_mul_of_nonneg_right hp2 hX
  have htoSqrt : p * Real.sqrt X ≤ Real.sqrt (p * X) :=
    Real.le_sqrt_of_sq_le hsquare
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hpx : p * X ≤ 504 / (epsilon * (n : ℝ)) := by
    have hnreal : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr hn
    have hscaled := mul_le_mul_of_nonneg_left hwidth
      (show (0 : ℝ) ≤ 56 by norm_num)
    dsimp [p, X, B]
    calc
      pmwEnvelopePrefix epsilon *
          (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) =
        (56 * ((pmwEnvelopeBlockWidth epsilon : ℝ) *
          pmwEnvelopePrefix epsilon)) / (n : ℝ) := by ring
      _ ≤ (56 * (9 / epsilon)) / (n : ℝ) :=
        div_le_div_of_nonneg_right hscaled hnreal.le
      _ = 504 / (epsilon * (n : ℝ)) := by ring
  exact htoSqrt.trans (Real.sqrt_le_sqrt hpx)

/-- Exact-center version of the normalized envelope utility estimate. -/
theorem uniformQueryPMWEnvelope_expectedLoss_le_sharp
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
        uniformQueryPMWL2Error f gamma J x w ≤
      uniformQueryPMWCenterUtilityBound D gamma J +
        2 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J +
        4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ))) := by
  classical
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := uniformQueryPMWL2Error f gamma J x
  let U := uniformQueryPMWCenterUtilityBound D gamma J
  let C := U + 2 * Real.exp 1 * U +
    4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ)))
  have hraw := uniformQueryPMWEnvelope_markedLoss_le
    hn f hf x gamma epsilon hgamma hepsilon J hJ hcomposition
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hU : 0 ≤ U := by
    simpa [U] using uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hcenter : U + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U ≤
      U + 2 * Real.exp 1 * U := by
    have hscaled := mul_le_mul_of_nonneg_left hpref
      (show (0 : ℝ) ≤ 2 * Real.exp 1 by positivity)
    have hterm := mul_le_mul_of_nonneg_right (by simpa using hscaled) hU
    linarith
  have hradius := uniformQueryPMWPrefix_mul_radiusSqrt_le hepsilon hn
  have hradiusScaled : 4 * Real.exp 1 * pmwEnvelopePrefix epsilon *
      Real.sqrt (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) ≤
      4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ))) := by
    have hscaled := mul_le_mul_of_nonneg_left hradius
      (show (0 : ℝ) ≤ 4 * Real.exp 1 by positivity)
    simpa [mul_assoc] using hscaled
  have hmarked : ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w * loss w ≤ C := by
    dsimp [C, loss, U]
    exact hraw.trans (add_le_add hcenter hradiusScaled)
  have hbaseEq : base = uniformQueryPMWDatasetBaseLaw f gamma J := by
    funext y
    rfl
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (uniformQueryPMWL2Error_nonneg f gamma J x) C
    (by rw [hbaseEq]
        simpa [penalty, loss, uniformQueryPMWEnvelopeWeight] using hmarked)
  simpa [base, penalty, loss, U, C, uniformQueryPMWEnvelopeProb,
    uniformQueryPMWDatasetBaseLaw] using htransfer

noncomputable def uniformQueryOptimizedSampleConstant : ℝ := 2209

/-- The unchanged PMW parameters satisfy the composition constraint already
under the smaller sample constant `47^2 = 2209`. -/
theorem uniformQueryOptimizedCompositionCoefficient_le
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon) (halpha : 0 < alpha)
    (halpha_one : alpha ≤ 1)
    (hsample : uniformQueryOptimizedSampleConstant * optimalPMWDomainLog D ≤
      epsilon * (n : ℝ) * alpha ^ 2) :
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
  have hnreal : 0 < (n : ℝ) := Nat.cast_pos.mpr hn
  have hJupper := uniformQueryOptimalPMWRounds_upper D halpha halpha_one
  have hraw : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := by
    unfold pmwEnvelopeCompositionCoefficient
    calc
      (uniformQueryOptimalPMWRounds D alpha : ℝ) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 ≤
        (20002 * optimalPMWDomainLog D / alpha ^ 4) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 := by
        gcongr
      _ = _ := by field_simp [halpha.ne', hnreal.ne']; ring
  have hleft0 : 0 ≤ uniformQueryOptimizedSampleConstant *
      optimalPMWDomainLog D :=
    mul_nonneg (by unfold uniformQueryOptimizedSampleConstant; norm_num)
      (optimalPMWDomainLog_pos D).le
  have hright0 : 0 ≤ epsilon * (n : ℝ) * alpha ^ 2 :=
    mul_nonneg (mul_nonneg hepsilon.le (Nat.cast_nonneg n)) (sq_nonneg alpha)
  have hsquare0 := (sq_le_sq₀ hleft0 hright0).2 hsample
  have hsquare :
      2209 ^ 2 * optimalPMWDomainLog D ^ 2 ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      2209 ^ 2 * optimalPMWDomainLog D ^ 2 =
          (uniformQueryOptimizedSampleConstant * optimalPMWDomainLog D) ^ 2 := by
        unfold uniformQueryOptimizedSampleConstant
        ring
      _ ≤ (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 := hsquare0
      _ = epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by ring
  have hL := log_card_queryMove_le_two_optimalPMWDomainLog D
  have hbudget :
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        2250900 * optimalPMWDomainLog D *
          (2 * optimalPMWDomainLog D) := by
        exact mul_le_mul_of_nonneg_left hL
          (mul_nonneg (by norm_num) (optimalPMWDomainLog_pos D).le)
      _ ≤ 2209 ^ 2 * optimalPMWDomainLog D ^ 2 := by
        have hlog := (optimalPMWDomainLog_pos D).le
        nlinarith [sq_nonneg (optimalPMWDomainLog D)]
      _ ≤ _ := hsquare
  have hden : 0 < (n : ℝ) ^ 2 * alpha ^ 4 := by positivity
  have hLpos := log_card_queryMove_pos D
  calc
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := hraw
    _ ≤ (1 / 900 : ℝ) * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      apply (div_le_div_iff₀ hden hLpos).2
      have hscaled := mul_le_mul_of_nonneg_left hbudget
        (show (0 : ℝ) ≤ 1 / 900 by norm_num)
      have hprod : 0 ≤ optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) :=
        mul_nonneg (optimalPMWDomainLog_pos D).le hLpos.le
      calc
        (20002 / 8 : ℝ) * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ) ≤
          (1 / 900 : ℝ) * (2250900 * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ)) := by
              nlinarith
        _ ≤ (1 / 900 : ℝ) *
            (epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4) := hscaled
        _ = (1 / 900 : ℝ) * epsilon ^ 2 *
            ((n : ℝ) ^ 2 * alpha ^ 4) := by ring
    _ = pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      rfl

theorem uniformQueryOptimalRadialSqrt_le_27_errorScale
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    Real.sqrt (504 / (epsilon * (n : ℝ))) ≤
      27 * optimalPureL2ErrorScale D epsilon n := by
  have hscaleSq := optimalPureL2ErrorScale_sq D hepsilon hn
  have hden : 0 < epsilon * (n : ℝ) :=
    mul_pos hepsilon (Nat.cast_pos.mpr hn)
  have hcard : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have hargTwo : (2 : ℝ) ≤ 2 * (Fintype.card D : ℝ) := by
    nlinarith
  have hlogTwo : Real.log 2 ≤ optimalPMWDomainLog D := by
    unfold optimalPMWDomainLog
    exact Real.log_le_log (by norm_num) hargTwo
  have hlog : 504 ≤ 729 * optimalPMWDomainLog D := by
    nlinarith [Real.log_two_gt_d9]
  have harg : 504 / (epsilon * (n : ℝ)) ≤
      (27 * optimalPureL2ErrorScale D epsilon n) ^ 2 := by
    rw [show (27 * optimalPureL2ErrorScale D epsilon n) ^ 2 =
      729 * optimalPureL2ErrorScale D epsilon n ^ 2 by ring, hscaleSq]
    calc
      504 / (epsilon * (n : ℝ)) ≤
          (729 * optimalPMWDomainLog D) / (epsilon * (n : ℝ)) :=
        (div_le_div_iff_of_pos_right hden).2 hlog
      _ = 729 * (optimalPMWDomainLog D / (epsilon * (n : ℝ))) := by ring
  calc
    Real.sqrt (504 / (epsilon * (n : ℝ))) ≤
        Real.sqrt ((27 * optimalPureL2ErrorScale D epsilon n) ^ 2) :=
      Real.sqrt_le_sqrt harg
    _ = 27 * optimalPureL2ErrorScale D epsilon n := by
      rw [Real.sqrt_sq (mul_nonneg (by norm_num)
        (optimalPureL2ErrorScale_pos D hepsilon hn).le)]

/-- The original envelope mechanism with the same parameters and the sharper
all-regimes `164 * exp 1` numerical constant. -/
theorem optimal_pureDP_normalized_l2_statistical_query_release_optimized_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ uniformQueryPMWEnvelopeProb f gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (uniformQueryPMWEnvelopeProb (n := n) f gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
            uniformQueryPMWL2Error f gamma J x w ≤
          164 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  let beta := optimalPureL2ErrorScale D epsilon n
  have hbeta : 0 < beta := optimalPureL2ErrorScale_pos D hepsilon hn
  by_cases hsmall : 47 * beta ≤ 1
  · let alpha := 47 * beta
    have halpha : 0 < alpha := by dsimp [alpha]; positivity
    have halpha_one : alpha ≤ 1 := by simpa [alpha] using hsmall
    have hbetaSq : beta ^ 2 =
        optimalPMWDomainLog D / (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPureL2ErrorScale_sq D hepsilon hn
    have hden : 0 < epsilon * (n : ℝ) :=
      mul_pos hepsilon (Nat.cast_pos.mpr hn)
    have hsample : 2209 * Real.log (2 * (Fintype.card D : ℝ)) ≤
        epsilon * (n : ℝ) * alpha ^ 2 := by
      have heq : epsilon * (n : ℝ) * alpha ^ 2 =
          2209 * optimalPMWDomainLog D := by
        dsimp [alpha]
        calc
          epsilon * (n : ℝ) * (47 * beta) ^ 2 =
              2209 * (epsilon * (n : ℝ)) * beta ^ 2 := by ring
          _ = 2209 * (epsilon * (n : ℝ)) *
              (optimalPMWDomainLog D / (epsilon * (n : ℝ))) := by
                rw [hbetaSq]
          _ = 2209 * optimalPMWDomainLog D := by
                field_simp [hden.ne']
      simpa [optimalPMWDomainLog, heq]
    have hsample' : uniformQueryOptimizedSampleConstant *
        optimalPMWDomainLog D ≤ epsilon * (n : ℝ) * alpha ^ 2 := by
      simpa [uniformQueryOptimizedSampleConstant, optimalPMWDomainLog] using hsample
    refine ⟨uniformQueryOptimalPMWRounds D alpha,
      uniformQueryOptimalPMWGamma alpha, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact uniformQueryPMWEnvelopeProb_nonneg f
        (uniformQueryOptimalPMWGamma alpha) epsilon
        (uniformQueryOptimalPMWRounds D alpha) x w
    · intro x
      exact uniformQueryPMWEnvelopeProb_sum f
        (uniformQueryOptimalPMWGamma alpha) epsilon
        (uniformQueryOptimalPMWRounds D alpha) x
    · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f
        (uniformQueryOptimalPMWGamma alpha) epsilon hepsilon.le
    · intro x
      have hgamma := uniformQueryOptimalPMWGamma_pos halpha
      have hJ := uniformQueryOptimalPMWRounds_pos D halpha
      have hcomposition := uniformQueryOptimizedCompositionCoefficient_le
        D hn hepsilon halpha halpha_one hsample'
      have hraw := uniformQueryPMWEnvelope_expectedLoss_le_sharp
        hn f hf x (uniformQueryOptimalPMWGamma alpha) epsilon
        hgamma hepsilon (uniformQueryOptimalPMWRounds D alpha) hJ hcomposition
      have hcenter := uniformQueryOptimalCenterUtilityBound_le D halpha
      have hradius := uniformQueryOptimalRadialSqrt_le_27_errorScale
        D hn hepsilon
      have hcenterScaled :
          uniformQueryPMWCenterUtilityBound D
              (uniformQueryOptimalPMWGamma alpha)
              (uniformQueryOptimalPMWRounds D alpha) +
            2 * Real.exp 1 *
              uniformQueryPMWCenterUtilityBound D
                (uniformQueryOptimalPMWGamma alpha)
                (uniformQueryOptimalPMWRounds D alpha) ≤
          (47 / 2 : ℝ) * beta + 47 * Real.exp 1 * beta := by
        have hscaled := mul_le_mul_of_nonneg_left hcenter
          (show (0 : ℝ) ≤ 2 * Real.exp 1 by positivity)
        dsimp [alpha] at hcenter hscaled
        nlinarith [show 0 ≤ beta by positivity,
          show 0 ≤ Real.exp 1 by positivity]
      have hradiusScaled : 4 * Real.exp 1 *
          Real.sqrt (504 / (epsilon * (n : ℝ))) ≤
          108 * Real.exp 1 * beta := by
        have hscaled := mul_le_mul_of_nonneg_left hradius
          (show (0 : ℝ) ≤ 4 * Real.exp 1 by positivity)
        dsimp [beta]
        convert hscaled using 1 <;> ring
      have hbetaOne : beta ≤ 1 := by nlinarith
      rw [min_eq_right hbetaOne]
      exact hraw.trans (by
        have hnonneg : 0 ≤ Real.exp 1 * beta := by positivity
        nlinarith [Real.exp_one_gt_d9])
  · refine ⟨0, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact uniformQueryPMWEnvelopeProb_nonneg f 1 epsilon 0 x w
    · intro x
      exact uniformQueryPMWEnvelopeProb_sum f 1 epsilon 0 x
    · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f 1 epsilon
        hepsilon.le
    · intro x
      have hzero := uniformQueryPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 epsilon x
      have hbetaLower : (1 : ℝ) / 47 < beta := by
        have : 1 < 47 * beta := lt_of_not_ge hsmall
        linarith
      have hminLower : (1 : ℝ) / 47 ≤ min 1 beta := by
        rw [le_min_iff]
        exact ⟨by norm_num, hbetaLower.le⟩
      have hexp : 1 ≤ Real.exp 1 := Real.one_le_exp (by norm_num)
      have htarget : 1 ≤ 164 * Real.exp 1 * min 1 beta := by
        have hscaled := mul_le_mul_of_nonneg_left hminLower
          (show (0 : ℝ) ≤ 164 * Real.exp 1 by positivity)
        have hmin0 : 0 ≤ min 1 beta := by positivity
        nlinarith
      exact hzero.trans htarget


==> anc/query-release-lean-supplement/QueryRelease/OptimalPureL2QueryReleaseQuadratic.lean <==
import QueryRelease.OptimalPureL2QueryReleaseOptimized
import QueryRelease.UniformQueryPMWQuadraticEnvelopeBound

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 5000000
set_option maxRecDepth 9000

/-!
# Quadratically sharpened pure-DP normalized-`l2` query release

This file retains the mechanism and privacy proof of the preceding all-regimes
theorems.  It combines the exact quadratic private-sign stability estimate with
a sharper composition threshold, reducing the certified numerical constant
while leaving the protected compatibility theorem unchanged.
-/

noncomputable def uniformQueryQuadraticSampleConstant : ℝ := 2162

/-- The PMW parameters satisfy the composition constraint under the sharpened
sample constant `2162`. -/
theorem uniformQueryQuadraticCompositionCoefficient_le
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon) (halpha : 0 < alpha)
    (halpha_one : alpha ≤ 1)
    (hsample : uniformQueryQuadraticSampleConstant * optimalPMWDomainLog D ≤
      epsilon * (n : ℝ) * alpha ^ 2) :
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
  have hnreal : 0 < (n : ℝ) := Nat.cast_pos.mpr hn
  have hJupper := uniformQueryOptimalPMWRounds_upper D halpha halpha_one
  have hraw : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := by
    unfold pmwEnvelopeCompositionCoefficient
    calc
      (uniformQueryOptimalPMWRounds D alpha : ℝ) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 ≤
        (20002 * optimalPMWDomainLog D / alpha ^ 4) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 := by
        gcongr
      _ = _ := by field_simp [halpha.ne', hnreal.ne']; ring
  have hleft0 : 0 ≤ uniformQueryQuadraticSampleConstant *
      optimalPMWDomainLog D :=
    mul_nonneg (by unfold uniformQueryQuadraticSampleConstant; norm_num)
      (optimalPMWDomainLog_pos D).le
  have hright0 : 0 ≤ epsilon * (n : ℝ) * alpha ^ 2 :=
    mul_nonneg (mul_nonneg hepsilon.le (Nat.cast_nonneg n)) (sq_nonneg alpha)
  have hsquare0 := (sq_le_sq₀ hleft0 hright0).2 hsample
  have hsquare :
      2162 ^ 2 * optimalPMWDomainLog D ^ 2 ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      2162 ^ 2 * optimalPMWDomainLog D ^ 2 =
          (uniformQueryQuadraticSampleConstant * optimalPMWDomainLog D) ^ 2 := by
        unfold uniformQueryQuadraticSampleConstant
        ring
      _ ≤ (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 := hsquare0
      _ = epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by ring
  have hL := log_card_queryMove_le_two_optimalPMWDomainLog D
  have hbudget :
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        2250900 * optimalPMWDomainLog D *
          (2 * optimalPMWDomainLog D) := by
        exact mul_le_mul_of_nonneg_left hL
          (mul_nonneg (by norm_num) (optimalPMWDomainLog_pos D).le)
      _ ≤ 2162 ^ 2 * optimalPMWDomainLog D ^ 2 := by
        have hlog := (optimalPMWDomainLog_pos D).le
        nlinarith [sq_nonneg (optimalPMWDomainLog D)]
      _ ≤ _ := hsquare
  have hden : 0 < (n : ℝ) ^ 2 * alpha ^ 4 := by positivity
  have hLpos := log_card_queryMove_pos D
  calc
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := hraw
    _ ≤ (1 / 900 : ℝ) * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      apply (div_le_div_iff₀ hden hLpos).2
      have hscaled := mul_le_mul_of_nonneg_left hbudget
        (show (0 : ℝ) ≤ 1 / 900 by norm_num)
      have hprod : 0 ≤ optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) :=
        mul_nonneg (optimalPMWDomainLog_pos D).le hLpos.le
      calc
        (20002 / 8 : ℝ) * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ) ≤
          (1 / 900 : ℝ) * (2250900 * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ)) := by
              nlinarith
        _ ≤ (1 / 900 : ℝ) *
            (epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4) := hscaled
        _ = (1 / 900 : ℝ) * epsilon ^ 2 *
            ((n : ℝ) ^ 2 * alpha ^ 4) := by ring
    _ = pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      rfl

/-- In the nontrivial regime, the reciprocal sample size is controlled by the
target error scale with the constant obtained from `log 2 > 0.69`. -/
theorem optimalPureL2_inv_epsilon_n_le_one_div_thirtyTwo_scale
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon : ℝ} (hepsilon : 0 < epsilon)
    (hsmall : (93 / 2 : ℝ) * optimalPureL2ErrorScale D epsilon n ≤ 1) :
    1 / (epsilon * (n : ℝ)) ≤
      (1 / 32 : ℝ) * optimalPureL2ErrorScale D epsilon n := by
  let beta := optimalPureL2ErrorScale D epsilon n
  let L := optimalPMWDomainLog D
  have hbeta : 0 < beta := by
    simpa [beta] using optimalPureL2ErrorScale_pos D hepsilon hn
  have hden : 0 < epsilon * (n : ℝ) :=
    mul_pos hepsilon (Nat.cast_pos.mpr hn)
  have hL : 0 < L := by simpa [L] using optimalPMWDomainLog_pos D
  have hbetaSq : beta ^ 2 = L / (epsilon * (n : ℝ)) := by
    simpa [beta, L] using optimalPureL2ErrorScale_sq D hepsilon hn
  have hcard : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have hargTwo : (2 : ℝ) ≤ 2 * (Fintype.card D : ℝ) := by nlinarith
  have hlogTwo : Real.log 2 ≤ L := by
    dsimp [L, optimalPMWDomainLog]
    exact Real.log_le_log (by norm_num) hargTwo
  have hLlower : (69 / 100 : ℝ) ≤ L := by
    nlinarith [Real.log_two_gt_d9]
  have hbetaUpper : beta ≤ (2 / 93 : ℝ) := by
    have hsmall' : (93 / 2 : ℝ) * beta ≤ 1 := by
      simpa [beta] using hsmall
    nlinarith
  have hbetaSqUpper : beta ^ 2 ≤ (2 / 93 : ℝ) * beta := by
    nlinarith
  have hscaled := mul_le_mul_of_nonneg_left hLlower
    (show (0 : ℝ) ≤ (1 / 32 : ℝ) * beta by positivity)
  have hproduct : beta ^ 2 ≤ (1 / 32 : ℝ) * beta * L := by
    calc
      beta ^ 2 ≤ (2 / 93 : ℝ) * beta := hbetaSqUpper
      _ ≤ (1 / 32 : ℝ) * beta * (69 / 100) := by nlinarith
      _ ≤ (1 / 32 : ℝ) * beta * L := by simpa [mul_assoc] using hscaled
  have hinv : 1 / (epsilon * (n : ℝ)) = beta ^ 2 / L := by
    rw [hbetaSq]
    field_simp [hden.ne', hL.ne']
  rw [hinv]
  exact (div_le_iff₀ hL).2 hproduct

/-- The envelope mechanism with the quadratically sharpened all-regimes
`62 * exp 1` numerical constant. -/
theorem optimal_pureDP_normalized_l2_statistical_query_release_quadratic_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ uniformQueryPMWEnvelopeProb f gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (uniformQueryPMWEnvelopeProb (n := n) f gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
            uniformQueryPMWL2Error f gamma J x w ≤
          62 * Real.exp 1 *
            min 1 (optimalPureL2ErrorScale D epsilon n) := by
  classical
  let beta := optimalPureL2ErrorScale D epsilon n
  have hbeta : 0 < beta := optimalPureL2ErrorScale_pos D hepsilon hn
  by_cases hsmall : (93 / 2 : ℝ) * beta ≤ 1
  · let alpha := (93 / 2 : ℝ) * beta
    have halpha : 0 < alpha := by dsimp [alpha]; positivity
    have halpha_one : alpha ≤ 1 := by simpa [alpha] using hsmall
    have hbetaSq : beta ^ 2 =
        optimalPMWDomainLog D / (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPureL2ErrorScale_sq D hepsilon hn
    have hden : 0 < epsilon * (n : ℝ) :=
      mul_pos hepsilon (Nat.cast_pos.mpr hn)
    have hsample : uniformQueryQuadraticSampleConstant *
        optimalPMWDomainLog D ≤ epsilon * (n : ℝ) * alpha ^ 2 := by
      have heq : epsilon * (n : ℝ) * alpha ^ 2 =
          (8649 / 4 : ℝ) * optimalPMWDomainLog D := by
        dsimp [alpha]
        calc
          epsilon * (n : ℝ) * ((93 / 2 : ℝ) * beta) ^ 2 =
              (8649 / 4 : ℝ) * (epsilon * (n : ℝ)) * beta ^ 2 := by ring
          _ = (8649 / 4 : ℝ) * (epsilon * (n : ℝ)) *
              (optimalPMWDomainLog D / (epsilon * (n : ℝ))) := by
                rw [hbetaSq]
          _ = (8649 / 4 : ℝ) * optimalPMWDomainLog D := by
                field_simp [hden.ne']
      rw [heq]
      unfold uniformQueryQuadraticSampleConstant
      exact mul_le_mul_of_nonneg_right (by norm_num)
        (optimalPMWDomainLog_pos D).le
    refine ⟨uniformQueryOptimalPMWRounds D alpha,
      uniformQueryOptimalPMWGamma alpha, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact uniformQueryPMWEnvelopeProb_nonneg f
        (uniformQueryOptimalPMWGamma alpha) epsilon
        (uniformQueryOptimalPMWRounds D alpha) x w
    · intro x
      exact uniformQueryPMWEnvelopeProb_sum f
        (uniformQueryOptimalPMWGamma alpha) epsilon
        (uniformQueryOptimalPMWRounds D alpha) x
    · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f
        (uniformQueryOptimalPMWGamma alpha) epsilon hepsilon.le
    · intro x
      have hgamma := uniformQueryOptimalPMWGamma_pos halpha
      have hJ := uniformQueryOptimalPMWRounds_pos D halpha
      have hcomposition := uniformQueryQuadraticCompositionCoefficient_le
        D hn hepsilon halpha halpha_one hsample
      have hraw := uniformQueryPMWEnvelope_expectedLoss_le_quadratic
        hn f hf x (uniformQueryOptimalPMWGamma alpha) epsilon
        hgamma hepsilon (uniformQueryOptimalPMWRounds D alpha) hJ hcomposition
      have hcenter := uniformQueryOptimalCenterUtilityBound_le D halpha
      have hinv :=
        optimalPureL2_inv_epsilon_n_le_one_div_thirtyTwo_scale
          D hn hepsilon (by simpa [beta] using hsmall)
      have hcenterScaled :
          uniformQueryPMWCenterUtilityBound D
              (uniformQueryOptimalPMWGamma alpha)
              (uniformQueryOptimalPMWRounds D alpha) +
            2 * Real.exp 1 *
              uniformQueryPMWCenterUtilityBound D
                (uniformQueryOptimalPMWGamma alpha)
                (uniformQueryOptimalPMWRounds D alpha) ≤
          (93 / 4 : ℝ) * beta + (93 / 2 : ℝ) * Real.exp 1 * beta := by
        have hscaled := mul_le_mul_of_nonneg_left hcenter
          (show (0 : ℝ) ≤ 2 * Real.exp 1 by positivity)
        dsimp [alpha] at hcenter hscaled
        nlinarith [show 0 ≤ beta by positivity,
          show 0 ≤ Real.exp 1 by positivity]
      have hradiusScaled : 216 * Real.exp 1 /
          (epsilon * (n : ℝ)) ≤
          (27 / 4 : ℝ) * Real.exp 1 * beta := by
        have hscaled := mul_le_mul_of_nonneg_left hinv
          (show (0 : ℝ) ≤ 216 * Real.exp 1 by positivity)
        calc
          216 * Real.exp 1 / (epsilon * (n : ℝ)) =
              (216 * Real.exp 1) * (1 / (epsilon * (n : ℝ))) := by ring
          _ ≤ (216 * Real.exp 1) * ((1 / 32 : ℝ) *
              optimalPureL2ErrorScale D epsilon n) := hscaled
          _ = (27 / 4 : ℝ) * Real.exp 1 * beta := by
            dsimp [beta]
            ring
      have hbetaOne : beta ≤ 1 := by nlinarith
      rw [min_eq_right hbetaOne]
      exact hraw.trans (by
        have hnonneg : 0 ≤ Real.exp 1 * beta := by positivity
        nlinarith [Real.exp_one_gt_d9])
  · refine ⟨0, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact uniformQueryPMWEnvelopeProb_nonneg f 1 epsilon 0 x w
    · intro x
      exact uniformQueryPMWEnvelopeProb_sum f 1 epsilon 0 x
    · exact uniformQueryPMWEnvelope_finitePureDP (n := n) f 1 epsilon
        hepsilon.le
    · intro x
      have hzero := uniformQueryPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 epsilon x
      have hbetaLower : (2 : ℝ) / 93 < beta := by
        have : 1 < (93 / 2 : ℝ) * beta := lt_of_not_ge hsmall
        linarith
      have hminLower : (2 : ℝ) / 93 ≤ min 1 beta := by
        rw [le_min_iff]
        exact ⟨by norm_num, hbetaLower.le⟩
      have htarget : 1 ≤ 62 * Real.exp 1 * min 1 beta := by
        have hscaled := mul_le_mul_of_nonneg_left hminLower
          (show (0 : ℝ) ≤ 62 * Real.exp 1 by positivity)
        have hmin0 : 0 ≤ min 1 beta := by positivity
        nlinarith [Real.exp_one_gt_d9]
      exact hzero.trans htarget


==> anc/query-release-lean-supplement/QueryRelease/OptimalPureQueryRelease.lean <==
import QueryRelease.PMWOptimalParameters

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-!
# Optimal pure-DP statistical-query release

The theorem below packages the normalized transcript-envelope law, its pure
privacy guarantee, and its expected worst-coordinate utility.  It is the
sample-complexity form of the square-root rate in Nikolov and Ullman's Open
Problem 1.
-/

/-- The square-root error scale in the optimal rate. -/
noncomputable def optimalPMWErrorScale
    (D Q : Type*) [Fintype D] [Fintype Q]
    (epsilon : ℝ) (n : ℕ) : ℝ :=
  Real.sqrt
    (optimalPMWDomainLog D * optimalPMWQueryLog Q /
      (epsilon * (n : ℝ)))

theorem optimalPMWErrorScale_pos
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {epsilon : ℝ} (hepsilon : 0 < epsilon)
    {n : ℕ} (hn : 0 < n) :
    0 < optimalPMWErrorScale D Q epsilon n := by
  unfold optimalPMWErrorScale
  apply Real.sqrt_pos.2
  exact div_pos
    (mul_pos (optimalPMWDomainLog_pos D) (optimalPMWQueryLog_pos Q))
    (mul_pos hepsilon (by exact_mod_cast hn))

theorem optimalPMWErrorScale_sq
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {epsilon : ℝ} (hepsilon : 0 < epsilon)
    {n : ℕ} (hn : 0 < n) :
    optimalPMWErrorScale D Q epsilon n ^ 2 =
      optimalPMWDomainLog D * optimalPMWQueryLog Q /
        (epsilon * (n : ℝ)) := by
  unfold optimalPMWErrorScale
  rw [Real.sq_sqrt]
  exact div_nonneg
    (mul_nonneg (optimalPMWDomainLog_pos D).le
      (optimalPMWQueryLog_pos Q).le)
    (mul_nonneg hepsilon.le (by positivity))

/-- With zero PMW rounds, the decoded vector is identically zero and hence
has worst-coordinate error at most one for `[-1,1]`-valued queries. -/
theorem selectionPMWLInfError_zero_le_one
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (x : Fin n → D)
    (w : SelectionPMWTranscript Q 0) :
    selectionPMWLInfError f gamma 0 x w ≤ 1 := by
  classical
  unfold selectionPMWLInfError
  apply Finset.sup'_le
  intro q hq
  rw [selectionPMWOutput_zero]
  simpa only [zero_sub, abs_neg] using queryAnswer_abs_le_one hn f hf x q

theorem selectionPMWEnvelope_zeroRounds_expectedLoss_le_one
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma epsilon : ℝ) (x : Fin n → D) :
    ∑ w : SelectionPMWTranscript Q 0,
        selectionPMWEnvelopeProb f eta gamma epsilon 0 x w *
          selectionPMWLInfError f gamma 0 x w ≤ 1 := by
  classical
  calc
    ∑ w : SelectionPMWTranscript Q 0,
        selectionPMWEnvelopeProb f eta gamma epsilon 0 x w *
          selectionPMWLInfError f gamma 0 x w ≤
      ∑ w : SelectionPMWTranscript Q 0,
        selectionPMWEnvelopeProb f eta gamma epsilon 0 x w * 1 := by
      exact Finset.sum_le_sum fun w hw =>
        mul_le_mul_of_nonneg_left
          (selectionPMWLInfError_zero_le_one hn f hf gamma x w)
          (selectionPMWEnvelopeProb_nonneg f eta gamma epsilon 0 x w)
    _ = 1 := by
      simpa using selectionPMWEnvelopeProb_sum f eta gamma epsilon 0 x

/-- A constant-tight form of the nontrivial-regime mechanism bound.  Unlike
the compatibility theorem below, this retains the radial
`288 * exp(1) / (epsilon*n)` term instead of prematurely replacing it by a
multiple of `alpha`. -/
theorem optimal_pureDP_statistical_query_release_tight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      (2 : ℝ) ^ 20 *
          Real.log (2 * (Fintype.card D : ℝ)) *
          Real.log (2 * (Fintype.card Q : ℝ)) ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    (∀ (x : Fin n → D)
        (w : SelectionPMWTranscript Q (optimalPMWRounds D alpha)),
      0 ≤ selectionPMWEnvelopeProb f
        (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
        (optimalPMWRounds D alpha) x w) ∧
    (∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
        selectionPMWEnvelopeProb f
          (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
          (optimalPMWRounds D alpha) x w = 1) ∧
    (@finitePureDP D
      (SelectionPMWTranscript Q (optimalPMWRounds D alpha))
      inferInstance (Classical.decEq _) n epsilon
      (selectionPMWEnvelopeProb (n := n) f
        (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
        (optimalPMWRounds D alpha))) ∧
    ∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
        selectionPMWEnvelopeProb f
            (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
            (optimalPMWRounds D alpha) x w *
          selectionPMWLInfError f (optimalPMWGamma alpha)
            (optimalPMWRounds D alpha) x w ≤
        alpha + 2 * Real.exp 1 * alpha +
          288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  letI : DecidableEq
      (SelectionPMWTranscript Q (optimalPMWRounds D alpha)) :=
    Classical.decEq _
  have hsample' :
      optimalPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2 := by
    simpa [optimalPMWSampleConstant, optimalPMWDomainLog,
      optimalPMWQueryLog] using hsample
  have heta := optimalPMWEta_pos Q halpha
  have hgamma := optimalPMWGamma_pos halpha
  have hJ := optimalPMWRounds_pos D halpha
  have hcomposition := optimalPMWCompositionCoefficient_le
    D Q hn hepsilon halpha halpha_one hsample'
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x w
    exact selectionPMWEnvelopeProb_nonneg f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      (optimalPMWRounds D alpha) x w
  · intro x
    exact selectionPMWEnvelopeProb_sum f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      (optimalPMWRounds D alpha) x
  · exact selectionPMWEnvelope_finitePureDP (n := n) f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon hepsilon.le
  · intro x
    have hraw := selectionPMWEnvelope_expectedLoss_le_tight
      hn f hf x (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      heta hgamma hepsilon (optimalPMWRounds D alpha) hJ hcomposition
    have hcenter := optimalPMWCenterUtilityBound_le
      D Q halpha halpha_one
    have hcenterScaled :
        2 * Real.exp 1 *
            selectionPMWCenterUtilityBound D Q
              (optimalPMWEta Q alpha) (optimalPMWGamma alpha)
              (optimalPMWRounds D alpha) ≤
          2 * Real.exp 1 * alpha :=
      mul_le_mul_of_nonneg_left hcenter (by positivity)
    exact hraw.trans
      (add_le_add (add_le_add hcenter hcenterScaled) (le_refl _))

/-- Under the optimal-order sample-size condition, one explicit finite
transcript mechanism is a probability law, is pure `epsilon`-DP, and its
deterministically decoded query vector has expected sup-norm error at most
`512 * exp(1) * alpha`. -/
theorem optimal_pureDP_statistical_query_release
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      (2 : ℝ) ^ 21 *
          Real.log (2 * (Fintype.card D : ℝ)) *
          Real.log (2 * (Fintype.card Q : ℝ)) ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    (∀ (x : Fin n → D)
        (w : SelectionPMWTranscript Q (optimalPMWRounds D alpha)),
      0 ≤ selectionPMWEnvelopeProb f
        (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
        (optimalPMWRounds D alpha) x w) ∧
    (∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
        selectionPMWEnvelopeProb f
          (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
          (optimalPMWRounds D alpha) x w = 1) ∧
    (@finitePureDP D
      (SelectionPMWTranscript Q (optimalPMWRounds D alpha))
      inferInstance (Classical.decEq _) n epsilon
      (selectionPMWEnvelopeProb (n := n) f
        (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
        (optimalPMWRounds D alpha))) ∧
    ∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
        selectionPMWEnvelopeProb f
            (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
            (optimalPMWRounds D alpha) x w *
          selectionPMWLInfError f (optimalPMWGamma alpha)
            (optimalPMWRounds D alpha) x w ≤
        512 * Real.exp 1 * alpha := by
  classical
  letI : DecidableEq
      (SelectionPMWTranscript Q (optimalPMWRounds D alpha)) :=
    Classical.decEq _
  have hsample' :
      optimalPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2 := by
    have hlogs :
        0 ≤ Real.log (2 * (Fintype.card D : ℝ)) *
          Real.log (2 * (Fintype.card Q : ℝ)) := by
      simpa only [optimalPMWDomainLog, optimalPMWQueryLog] using
        mul_nonneg (optimalPMWDomainLog_pos D).le
          (optimalPMWQueryLog_pos Q).le
    simp only [optimalPMWSampleConstant, optimalPMWDomainLog,
      optimalPMWQueryLog]
    calc
      (2 : ℝ) ^ 20 * Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) ≤
          (2 : ℝ) ^ 21 * Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) := by
        norm_num at hlogs ⊢
        nlinarith
      _ ≤ epsilon * (n : ℝ) * alpha ^ 2 := hsample
  have heta := optimalPMWEta_pos Q halpha
  have hgamma := optimalPMWGamma_pos halpha
  have hJ := optimalPMWRounds_pos D halpha
  have hcomposition := optimalPMWCompositionCoefficient_le
    D Q hn hepsilon halpha halpha_one hsample'
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x w
    exact selectionPMWEnvelopeProb_nonneg f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      (optimalPMWRounds D alpha) x w
  · intro x
    exact selectionPMWEnvelopeProb_sum f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      (optimalPMWRounds D alpha) x
  · exact selectionPMWEnvelope_finitePureDP (n := n) f
      (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon hepsilon.le
  · intro x
    have hraw := selectionPMWEnvelope_expectedLoss_le
      hn f hf x (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
      heta hgamma hepsilon (optimalPMWRounds D alpha) hJ hcomposition
    have hcenter := optimalPMWCenterUtilityBound_le
      D Q halpha halpha_one
    have hinv := optimalPMW_inv_privacy_sample_le_alpha
      D Q hn hepsilon halpha halpha_one hsample'
    have hcenterScaled :
        3 * Real.exp 1 *
            selectionPMWCenterUtilityBound D Q
              (optimalPMWEta Q alpha) (optimalPMWGamma alpha)
              (optimalPMWRounds D alpha) ≤
          3 * Real.exp 1 * alpha :=
      mul_le_mul_of_nonneg_left hcenter (by positivity)
    have hradiusScaled :
        288 * Real.exp 1 / (epsilon * (n : ℝ)) ≤
          288 * Real.exp 1 * alpha := by
      calc
        288 * Real.exp 1 / (epsilon * (n : ℝ)) =
            (288 * Real.exp 1) * (1 / (epsilon * (n : ℝ))) := by ring
        _ ≤ (288 * Real.exp 1) * alpha :=
          mul_le_mul_of_nonneg_left hinv (by positivity)
    calc
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
          selectionPMWEnvelopeProb f
              (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
              (optimalPMWRounds D alpha) x w *
            selectionPMWLInfError f (optimalPMWGamma alpha)
              (optimalPMWRounds D alpha) x w ≤
          3 * Real.exp 1 *
              selectionPMWCenterUtilityBound D Q
                (optimalPMWEta Q alpha) (optimalPMWGamma alpha)
                (optimalPMWRounds D alpha) +
            288 * Real.exp 1 / (epsilon * (n : ℝ)) := hraw
      _ ≤ 3 * Real.exp 1 * alpha + 288 * Real.exp 1 * alpha :=
        add_le_add hcenterScaled hradiusScaled
      _ ≤ 512 * Real.exp 1 * alpha := by
        have hnonneg : 0 ≤ Real.exp 1 * alpha := by positivity
        nlinarith

/-- The all-regimes form of optimal pure-DP statistical-query release.

The witness is always the explicit normalized transcript-envelope mechanism.
In the nontrivial regime it uses the optimized PMW parameters at target
`2048 * optimalPMWErrorScale D Q epsilon n`; outside that regime it uses the
same mechanism with zero rounds.  Thus the statement covers every positive
privacy level and every positive sample size without an additional
sample-complexity hypothesis. -/
theorem optimal_pureDP_statistical_query_release_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ selectionPMWEnvelopeProb f eta gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          selectionPMWEnvelopeProb f eta gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (selectionPMWEnvelopeProb (n := n) f eta gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            selectionPMWEnvelopeProb f eta gamma epsilon J x w *
              selectionPMWLInfError f gamma J x w ≤
          (2 : ℝ) ^ 20 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  let beta : ℝ := optimalPMWErrorScale D Q epsilon n
  have hbeta : 0 < beta := by
    exact optimalPMWErrorScale_pos D Q hepsilon hn
  by_cases hsmall : 2048 * beta ≤ 1
  · let alpha : ℝ := 2048 * beta
    have halpha : 0 < alpha := by
      dsimp [alpha]
      positivity
    have halpha_one : alpha ≤ 1 := by
      simpa [alpha] using hsmall
    have hden : 0 < epsilon * (n : ℝ) := by
      exact mul_pos hepsilon (by exact_mod_cast hn)
    have hbeta_sq :
        beta ^ 2 =
          optimalPMWDomainLog D * optimalPMWQueryLog Q /
            (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPMWErrorScale_sq D Q hepsilon hn
    have hlogs :
        0 ≤ optimalPMWDomainLog D * optimalPMWQueryLog Q :=
      mul_nonneg (optimalPMWDomainLog_pos D).le
        (optimalPMWQueryLog_pos Q).le
    have hsample :
        (2 : ℝ) ^ 21 *
            Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) ≤
          epsilon * (n : ℝ) * alpha ^ 2 := by
      have hscale :
          epsilon * (n : ℝ) * alpha ^ 2 =
            (2 : ℝ) ^ 22 *
              (optimalPMWDomainLog D * optimalPMWQueryLog Q) := by
        dsimp [alpha]
        rw [mul_pow, hbeta_sq]
        field_simp [hden.ne']
        norm_num
        <;> ring
      rw [hscale]
      simp only [optimalPMWDomainLog, optimalPMWQueryLog]
      have hlogs' :
          0 ≤ Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) := by
        simpa only [optimalPMWDomainLog, optimalPMWQueryLog] using hlogs
      nlinarith
    have hrelease := optimal_pureDP_statistical_query_release
      hn f hf hepsilon halpha halpha_one hsample
    refine ⟨optimalPMWRounds D alpha, optimalPMWEta Q alpha,
      optimalPMWGamma alpha, hrelease.1, hrelease.2.1,
      hrelease.2.2.1, ?_⟩
    intro x
    have hloss := hrelease.2.2.2 x
    have hbeta_one : beta ≤ 1 := by
      nlinarith
    rw [min_eq_right hbeta_one]
    calc
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
          selectionPMWEnvelopeProb f
                (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
                (optimalPMWRounds D alpha) x w *
            selectionPMWLInfError f (optimalPMWGamma alpha)
              (optimalPMWRounds D alpha) x w ≤
          512 * Real.exp 1 * alpha := hloss
      _ = (2 : ℝ) ^ 20 * Real.exp 1 * beta := by
        dsimp [alpha]
        norm_num
        ring
  · letI : DecidableEq (SelectionPMWTranscript Q 0) := Classical.decEq _
    refine ⟨0, 1, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact selectionPMWEnvelopeProb_nonneg f 1 1 epsilon 0 x w
    · intro x
      exact selectionPMWEnvelopeProb_sum f 1 1 epsilon 0 x
    · exact selectionPMWEnvelope_finitePureDP (n := n) f
        1 1 epsilon hepsilon.le
    · intro x
      have hloss := selectionPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 1 epsilon x
      have hlarge : 1 < 2048 * beta := lt_of_not_ge hsmall
      have htarget :
          1 ≤ (2 : ℝ) ^ 20 * Real.exp 1 * min 1 beta := by
        by_cases hbeta_one : beta ≤ 1
        · rw [min_eq_right hbeta_one]
          have hexp : 1 ≤ Real.exp 1 := by
            simpa using Real.add_one_le_exp (1 : ℝ)
          have hcoef :
              2048 * beta ≤ (2 : ℝ) ^ 20 * Real.exp 1 * beta := by
            have hbeta_nonneg : 0 ≤ beta := hbeta.le
            nlinarith
          exact hlarge.le.trans hcoef
        · rw [min_eq_left (le_of_not_ge hbeta_one)]
          have hexp : 1 ≤ Real.exp 1 := by
            simpa using Real.add_one_le_exp (1 : ℝ)
          nlinarith
      exact hloss.trans htarget

/-- A tighter all-regimes form of the same explicit transcript-envelope
mechanism.  The proof uses the improved dyadic composition budget, chooses
`alpha = 1024 * optimalPMWErrorScale D Q epsilon n`, and retains the radial
term until the final scale conversion.  The older rate theorem remains
available above as a compatibility statement. -/
theorem optimal_pureDP_statistical_query_release_tight_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ selectionPMWEnvelopeProb f eta gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          selectionPMWEnvelopeProb f eta gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (selectionPMWEnvelopeProb (n := n) f eta gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            selectionPMWEnvelopeProb f eta gamma epsilon J x w *
              selectionPMWLInfError f gamma J x w ≤
          2430 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  let beta : ℝ := optimalPMWErrorScale D Q epsilon n
  have hbeta : 0 < beta := by
    exact optimalPMWErrorScale_pos D Q hepsilon hn
  by_cases hsmall : 1024 * beta ≤ 1
  · let alpha : ℝ := 1024 * beta
    have halpha : 0 < alpha := by
      dsimp [alpha]
      positivity
    have halpha_one : alpha ≤ 1 := by
      simpa [alpha] using hsmall
    have hden : 0 < epsilon * (n : ℝ) := by
      exact mul_pos hepsilon (by exact_mod_cast hn)
    have hbeta_sq :
        beta ^ 2 =
          optimalPMWDomainLog D * optimalPMWQueryLog Q /
            (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPMWErrorScale_sq D Q hepsilon hn
    have hsample :
        (2 : ℝ) ^ 20 *
            Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) ≤
          epsilon * (n : ℝ) * alpha ^ 2 := by
      have hscale :
          epsilon * (n : ℝ) * alpha ^ 2 =
            (2 : ℝ) ^ 20 *
              (optimalPMWDomainLog D * optimalPMWQueryLog Q) := by
        dsimp [alpha]
        rw [mul_pow, hbeta_sq]
        field_simp [hden.ne']
        norm_num
        <;> ring
      rw [hscale]
      simp only [optimalPMWDomainLog, optimalPMWQueryLog]
      simpa only [mul_assoc] using
        (le_refl ((2 : ℝ) ^ 20 *
          (Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)))))
    have hrelease := optimal_pureDP_statistical_query_release_tight
      hn f hf hepsilon halpha halpha_one hsample
    refine ⟨optimalPMWRounds D alpha, optimalPMWEta Q alpha,
      optimalPMWGamma alpha, hrelease.1, hrelease.2.1,
      hrelease.2.2.1, ?_⟩
    intro x
    have hloss := hrelease.2.2.2 x
    have hbeta_one : beta ≤ 1 := by
      nlinarith
    rw [min_eq_right hbeta_one]
    have hDhalf : (1 : ℝ) / 2 ≤ optimalPMWDomainLog D :=
      (optimalPMWDomainLog_gt_one_half D).le
    have hQhalf : (1 : ℝ) / 2 ≤ optimalPMWQueryLog Q :=
      (optimalPMWQueryLog_gt_one_half Q).le
    have hprod : (1 : ℝ) / 4 ≤
        optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      have hmul := mul_le_mul hDhalf hQhalf (by norm_num)
        (by linarith [hDhalf])
      norm_num at hmul ⊢
      exact hmul
    have hidentity :
        (epsilon * (n : ℝ)) * beta ^ 2 =
          optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      rw [hbeta_sq]
      exact mul_div_cancel₀ _ hden.ne'
    have hcomplex :
        144 * beta ≤
          optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      nlinarith
    have hdenbeta : 144 ≤ (epsilon * (n : ℝ)) * beta := by
      have hmul :
          144 * beta ≤ (epsilon * (n : ℝ)) * beta ^ 2 := by
        simpa only [hidentity] using hcomplex
      nlinarith [hmul]
    have hinv :
        1 / (epsilon * (n : ℝ)) ≤ beta / 144 := by
      apply (div_le_iff₀ hden).2
      nlinarith
    have hradius :
        288 * Real.exp 1 / (epsilon * (n : ℝ)) ≤
          2 * Real.exp 1 * beta := by
      calc
        288 * Real.exp 1 / (epsilon * (n : ℝ)) =
            (288 * Real.exp 1) *
              (1 / (epsilon * (n : ℝ))) := by ring
        _ ≤ (288 * Real.exp 1) * (beta / 144) :=
          mul_le_mul_of_nonneg_left hinv (by positivity)
        _ = 2 * Real.exp 1 * beta := by ring
    calc
      ∑ w : SelectionPMWTranscript Q (optimalPMWRounds D alpha),
          selectionPMWEnvelopeProb f
                (optimalPMWEta Q alpha) (optimalPMWGamma alpha) epsilon
                (optimalPMWRounds D alpha) x w *
            selectionPMWLInfError f (optimalPMWGamma alpha)
              (optimalPMWRounds D alpha) x w ≤
          alpha + 2 * Real.exp 1 * alpha +
            288 * Real.exp 1 / (epsilon * (n : ℝ)) := hloss
      _ ≤ alpha + 2 * Real.exp 1 * alpha + 2 * Real.exp 1 * beta :=
        add_le_add_right hradius _
      _ ≤ 2430 * Real.exp 1 * beta := by
        have hcoef :
            1024 + 2050 * Real.exp 1 ≤ 2430 * Real.exp 1 := by
          nlinarith [Real.exp_one_gt_d9]
        have hscaled := mul_le_mul_of_nonneg_right hcoef hbeta.le
        dsimp [alpha]
        convert hscaled using 1 <;> ring
  · letI : DecidableEq (SelectionPMWTranscript Q 0) := Classical.decEq _
    refine ⟨0, 1, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact selectionPMWEnvelopeProb_nonneg f 1 1 epsilon 0 x w
    · intro x
      exact selectionPMWEnvelopeProb_sum f 1 1 epsilon 0 x
    · exact selectionPMWEnvelope_finitePureDP (n := n) f
        1 1 epsilon hepsilon.le
    · intro x
      have hloss := selectionPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 1 epsilon x
      have hlarge : 1 < 1024 * beta := lt_of_not_ge hsmall
      have htarget :
          1 ≤ 2430 * Real.exp 1 * min 1 beta := by
        by_cases hbeta_one : beta ≤ 1
        · rw [min_eq_right hbeta_one]
          have hexp : 1 ≤ Real.exp 1 := by
            simpa using Real.add_one_le_exp (1 : ℝ)
          have hcoef :
              1024 * beta ≤ 2430 * Real.exp 1 * beta := by
            have hbeta_nonneg : 0 ≤ beta := hbeta.le
            nlinarith
          exact hlarge.le.trans hcoef
        · rw [min_eq_left (le_of_not_ge hbeta_one)]
          have hexp : 1 ≤ Real.exp 1 := by
            simpa using Real.add_one_le_exp (1 : ℝ)
          nlinarith
      exact hloss.trans htarget

/-- Nontrivial-regime release theorem with the jointly reoptimized PMW
parameters and the sharpened selection-gap utility estimate. -/
theorem optimal_pureDP_statistical_query_release_optimized
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      34200 *
          Real.log (2 * (Fintype.card D : ℝ)) *
          Real.log (2 * (Fintype.card Q : ℝ)) ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    (∀ (x : Fin n → D)
        (w : SelectionPMWTranscript Q (optimizedPMWRounds D alpha)),
      0 ≤ selectionPMWEnvelopeProb f
        (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
        (optimizedPMWRounds D alpha) x w) ∧
    (∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimizedPMWRounds D alpha),
        selectionPMWEnvelopeProb f
          (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
          (optimizedPMWRounds D alpha) x w = 1) ∧
    (@finitePureDP D
      (SelectionPMWTranscript Q (optimizedPMWRounds D alpha))
      inferInstance (Classical.decEq _) n epsilon
      (selectionPMWEnvelopeProb (n := n) f
        (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
        (optimizedPMWRounds D alpha))) ∧
    ∀ x : Fin n → D,
      ∑ w : SelectionPMWTranscript Q (optimizedPMWRounds D alpha),
        selectionPMWEnvelopeProb f
            (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
            (optimizedPMWRounds D alpha) x w *
          selectionPMWLInfError f (optimizedPMWGamma alpha)
            (optimizedPMWRounds D alpha) x w ≤
        (113 / 399 : ℝ) * alpha +
          2 * Real.exp 1 * ((113 / 399 : ℝ) * alpha) +
          144 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  letI : DecidableEq
      (SelectionPMWTranscript Q (optimizedPMWRounds D alpha)) :=
    Classical.decEq _
  have hsample' :
      optimizedPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2 := by
    simpa [optimizedPMWSampleConstant, optimalPMWDomainLog,
      optimalPMWQueryLog] using hsample
  have heta := optimizedPMWEta_pos Q halpha
  have hgamma := optimizedPMWGamma_pos halpha
  have hJ := optimizedPMWRounds_pos D halpha
  have hcomposition := optimizedPMWCompositionCoefficient_le
    D Q hn hepsilon halpha halpha_one hsample'
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x w
    exact selectionPMWEnvelopeProb_nonneg f
      (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
      (optimizedPMWRounds D alpha) x w
  · intro x
    exact selectionPMWEnvelopeProb_sum f
      (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
      (optimizedPMWRounds D alpha) x
  · exact selectionPMWEnvelope_finitePureDP (n := n) f
      (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
      hepsilon.le
  · intro x
    have hraw := selectionPMWEnvelope_expectedLoss_le_tighter
      hn f hf x (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
      heta hgamma hepsilon (optimizedPMWRounds D alpha) hJ hcomposition
    have hcenter := optimizedPMWCenterUtilityBoundTight_le D Q halpha
    have hcenterScaled :
        2 * Real.exp 1 *
            selectionPMWCenterUtilityBoundTight D Q
              (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha)
              (optimizedPMWRounds D alpha) ≤
          2 * Real.exp 1 * ((113 / 399 : ℝ) * alpha) :=
      mul_le_mul_of_nonneg_left hcenter (by positivity)
    exact hraw.trans
      (add_le_add (add_le_add hcenter hcenterScaled) (le_refl _))

/-- All-regimes reoptimized pure-DP release rate.  The numerical coefficient
is `129 * exp(1)`, while the older exported rates remain available as
compatibility statements. -/
theorem optimal_pureDP_statistical_query_release_optimized_rate
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    ∃ (J : ℕ) (eta gamma : ℝ),
      (∀ (x : Fin n → D) (w : SelectionPMWTranscript Q J),
        0 ≤ selectionPMWEnvelopeProb f eta gamma epsilon J x w) ∧
      (∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
          selectionPMWEnvelopeProb f eta gamma epsilon J x w = 1) ∧
      (@finitePureDP D (SelectionPMWTranscript Q J)
        inferInstance (Classical.decEq _) n epsilon
        (selectionPMWEnvelopeProb (n := n) f eta gamma epsilon J)) ∧
      ∀ x : Fin n → D,
        ∑ w : SelectionPMWTranscript Q J,
            selectionPMWEnvelopeProb f eta gamma epsilon J x w *
              selectionPMWLInfError f gamma J x w ≤
          129 * Real.exp 1 *
            min 1 (optimalPMWErrorScale D Q epsilon n) := by
  classical
  let beta : ℝ := optimalPMWErrorScale D Q epsilon n
  have hbeta : 0 < beta :=
    optimalPMWErrorScale_pos D Q hepsilon hn
  by_cases hsmall : 185 * beta ≤ 1
  · let alpha : ℝ := 185 * beta
    have halpha : 0 < alpha := by
      dsimp [alpha]
      positivity
    have halpha_one : alpha ≤ 1 := by
      simpa [alpha] using hsmall
    have hden : 0 < epsilon * (n : ℝ) :=
      mul_pos hepsilon (by exact_mod_cast hn)
    have hbeta_sq :
        beta ^ 2 =
          optimalPMWDomainLog D * optimalPMWQueryLog Q /
            (epsilon * (n : ℝ)) := by
      simpa [beta] using optimalPMWErrorScale_sq D Q hepsilon hn
    have hlogs :
        0 ≤ optimalPMWDomainLog D * optimalPMWQueryLog Q :=
      mul_nonneg (optimalPMWDomainLog_pos D).le
        (optimalPMWQueryLog_pos Q).le
    have hsample :
        34200 *
            Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) ≤
          epsilon * (n : ℝ) * alpha ^ 2 := by
      have hscale :
          epsilon * (n : ℝ) * alpha ^ 2 =
            34225 *
              (optimalPMWDomainLog D * optimalPMWQueryLog Q) := by
        dsimp [alpha]
        rw [mul_pow, hbeta_sq]
        field_simp [hden.ne']
        <;> ring
      rw [hscale]
      simp only [optimalPMWDomainLog, optimalPMWQueryLog]
      have hlogs' :
          0 ≤ Real.log (2 * (Fintype.card D : ℝ)) *
            Real.log (2 * (Fintype.card Q : ℝ)) := by
        simpa only [optimalPMWDomainLog, optimalPMWQueryLog] using hlogs
      nlinarith
    have hrelease := optimal_pureDP_statistical_query_release_optimized
      hn f hf hepsilon halpha halpha_one hsample
    refine ⟨optimizedPMWRounds D alpha, optimizedPMWEta Q alpha,
      optimizedPMWGamma alpha, hrelease.1, hrelease.2.1,
      hrelease.2.2.1, ?_⟩
    intro x
    have hloss := hrelease.2.2.2 x
    have hbeta_one : beta ≤ 1 := by nlinarith
    rw [min_eq_right hbeta_one]
    have hDhalf : (1 : ℝ) / 2 ≤ optimalPMWDomainLog D :=
      (optimalPMWDomainLog_gt_one_half D).le
    have hQhalf : (1 : ℝ) / 2 ≤ optimalPMWQueryLog Q :=
      (optimalPMWQueryLog_gt_one_half Q).le
    have hprod : (1 : ℝ) / 4 ≤
        optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      have hmul := mul_le_mul hDhalf hQhalf (by norm_num)
        (by linarith [hDhalf])
      norm_num at hmul ⊢
      exact hmul
    have hidentity :
        (epsilon * (n : ℝ)) * beta ^ 2 =
          optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      rw [hbeta_sq]
      exact mul_div_cancel₀ _ hden.ne'
    have hcomplex :
        (185 / 4 : ℝ) * beta ≤
          optimalPMWDomainLog D * optimalPMWQueryLog Q := by
      have hbetabound : 185 * beta ≤ 1 := hsmall
      nlinarith
    have hdenbeta : (185 / 4 : ℝ) ≤
        (epsilon * (n : ℝ)) * beta := by
      have hmul :
          (185 / 4 : ℝ) * beta ≤
            (epsilon * (n : ℝ)) * beta ^ 2 := by
        simpa only [hidentity] using hcomplex
      nlinarith [hmul]
    have hinv :
        1 / (epsilon * (n : ℝ)) ≤ (4 / 185 : ℝ) * beta := by
      apply (div_le_iff₀ hden).2
      nlinarith
    have hradius :
        144 * Real.exp 1 / (epsilon * (n : ℝ)) ≤
          (576 / 185 : ℝ) * Real.exp 1 * beta := by
      calc
        144 * Real.exp 1 / (epsilon * (n : ℝ)) =
            (144 * Real.exp 1) * (1 / (epsilon * (n : ℝ))) := by ring
        _ ≤ (144 * Real.exp 1) * ((4 / 185 : ℝ) * beta) :=
          mul_le_mul_of_nonneg_left hinv (by positivity)
        _ = (576 / 185 : ℝ) * Real.exp 1 * beta := by ring
    calc
      ∑ w : SelectionPMWTranscript Q (optimizedPMWRounds D alpha),
          selectionPMWEnvelopeProb f
                (optimizedPMWEta Q alpha) (optimizedPMWGamma alpha) epsilon
                (optimizedPMWRounds D alpha) x w *
            selectionPMWLInfError f (optimizedPMWGamma alpha)
              (optimizedPMWRounds D alpha) x w ≤
          (113 / 399 : ℝ) * alpha +
            2 * Real.exp 1 * ((113 / 399 : ℝ) * alpha) +
            144 * Real.exp 1 / (epsilon * (n : ℝ)) := hloss
      _ ≤ (113 / 399 : ℝ) * alpha +
            2 * Real.exp 1 * ((113 / 399 : ℝ) * alpha) +
            (576 / 185 : ℝ) * Real.exp 1 * beta :=
        add_le_add_right hradius _
      _ ≤ 129 * Real.exp 1 * beta := by
        have hcoef :
            (113 / 399 : ℝ) * 185 +
                2 * Real.exp 1 * ((113 / 399 : ℝ) * 185) +
                (576 / 185 : ℝ) * Real.exp 1 ≤
              129 * Real.exp 1 := by
          nlinarith [Real.exp_one_gt_d9]
        have hscaled := mul_le_mul_of_nonneg_right hcoef hbeta.le
        dsimp [alpha]
        convert hscaled using 1 <;> ring
  · letI : DecidableEq (SelectionPMWTranscript Q 0) := Classical.decEq _
    refine ⟨0, 1, 1, ?_, ?_, ?_, ?_⟩
    · intro x w
      exact selectionPMWEnvelopeProb_nonneg f 1 1 epsilon 0 x w
    · intro x
      exact selectionPMWEnvelopeProb_sum f 1 1 epsilon 0 x
    · exact selectionPMWEnvelope_finitePureDP (n := n) f
        1 1 epsilon hepsilon.le
    · intro x
      have hloss := selectionPMWEnvelope_zeroRounds_expectedLoss_le_one
        hn f hf 1 1 epsilon x
      have hlarge : 1 < 185 * beta := lt_of_not_ge hsmall
      have htarget :
          1 ≤ 129 * Real.exp 1 * min 1 beta := by
        by_cases hbeta_one : beta ≤ 1
        · rw [min_eq_right hbeta_one]
          have hexp : 2 < Real.exp 1 := Real.exp_one_gt_two
          have hcoef :
              185 * beta ≤ 129 * Real.exp 1 * beta := by
            nlinarith
          exact hlarge.le.trans hcoef
        · rw [min_eq_left (le_of_not_ge hbeta_one)]
          have hexp : 1 ≤ Real.exp 1 := by
            simpa using Real.add_one_le_exp (1 : ℝ)
          nlinarith
      exact hloss.trans htarget


==> anc/query-release-lean-supplement/QueryRelease/PMWEnvelopeArithmetic.lean <==
import QueryRelease.UniversalQueryMoves
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecificLimits.Normed
import Mathlib.Data.Real.Archimedean
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 5000

/-!
# Arithmetic for the PMW transcript envelope

This file isolates the elementary cardinality, ceiling, exponential, and
geometric-series estimates used when the exact Hamming-ball bounds are
assembled into the global envelope.  Constants are explicit and retain
enough radial decay for geometric summation.
-/

/-- Fixed envelope-composition constant.  The value `1 / 900` makes the
common shell-growth exponent exactly one sixth of the radial block scale. -/
noncomputable def pmwEnvelopeC0 : ℝ := 1 / 900

theorem pmwEnvelopeC0_pos : 0 < pmwEnvelopeC0 := by
  norm_num [pmwEnvelopeC0]

@[simp]
theorem sqrt_pmwEnvelopeC0 : Real.sqrt pmwEnvelopeC0 = 1 / 30 := by
  apply (Real.sqrt_eq_iff_mul_self_eq_of_pos
    (show 0 < (1 : ℝ) / 30 by norm_num)).2
  norm_num [pmwEnvelopeC0]

theorem five_mul_sqrt_pmwEnvelopeC0_le :
    5 * Real.sqrt pmwEnvelopeC0 ≤ (1 : ℝ) / 6 := by
  rw [sqrt_pmwEnvelopeC0]
  norm_num

/-! ## Universal move-code cardinalities -/

@[simp]
theorem card_queryMove (D : Type*) [Fintype D] :
    Fintype.card (QueryMove D) = 1 + Fintype.card D ^ 2 := by
  simp [QueryMove, pow_two]

@[simp]
theorem card_universalMoveCode (D : Type*) [Fintype D] (s : ℕ) :
    Fintype.card (Fin s → QueryMove D) =
      (1 + Fintype.card D ^ 2) ^ s := by
  simp

theorem card_queryMove_pos (D : Type*) [Fintype D] :
    0 < Fintype.card (QueryMove D) := by
  simp [card_queryMove]

theorem one_lt_card_queryMove (D : Type*) [Fintype D] [Nonempty D] :
    1 < Fintype.card (QueryMove D) := by
  have hD : 0 < Fintype.card D := Fintype.card_pos
  have hDsq : 0 < Fintype.card D ^ 2 := pow_pos hD _
  simp only [card_queryMove]
  omega

theorem one_lt_card_queryMove_cast
    (D : Type*) [Fintype D] [Nonempty D] :
    (1 : ℝ) < (Fintype.card (QueryMove D) : ℝ) := by
  exact_mod_cast one_lt_card_queryMove D

theorem log_card_queryMove_pos
    (D : Type*) [Fintype D] [Nonempty D] :
    0 < Real.log (Fintype.card (QueryMove D) : ℝ) :=
  Real.log_pos (one_lt_card_queryMove_cast D)

theorem card_universalMoveCode_cast
    (D : Type*) [Fintype D] (s : ℕ) :
    (Fintype.card (Fin s → QueryMove D) : ℝ) =
      (Fintype.card (QueryMove D) : ℝ) ^ s := by
  rw [Fintype.card_fun]
  push_cast
  simp

theorem log_card_universalMoveCode
    (D : Type*) [Fintype D] [Nonempty D] (s : ℕ) :
    Real.log (Fintype.card (Fin s → QueryMove D) : ℝ) =
      (s : ℝ) * Real.log (Fintype.card (QueryMove D) : ℝ) := by
  rw [Fintype.card_fun]
  push_cast
  rw [Real.log_pow]
  simp

/-! ## A block width with enough slack for dyadic radial decay -/

/-- A slightly wider version of `ceil (1 / epsilon)`.  The factor three
makes `exp (-epsilon * width / 3) < 1/2`, so all later finite radial sums can
be compared with the dyadic geometric series. -/
noncomputable def pmwEnvelopeBlockWidth (epsilon : ℝ) : ℕ :=
  max 1 (Nat.ceil (3 / epsilon))

/-- Dimensionless width of one radial block. -/
noncomputable def pmwEnvelopeTheta (epsilon : ℝ) : ℝ :=
  epsilon * (pmwEnvelopeBlockWidth epsilon : ℝ)

/-- The extra large-privacy damping retained from the first point in every
noncentral block. -/
noncomputable def pmwEnvelopePrefix (epsilon : ℝ) : ℝ :=
  if epsilon ≤ 3 then 1 else Real.exp (-epsilon / 3)

theorem pmwEnvelopeBlockWidth_pos (epsilon : ℝ) :
    0 < pmwEnvelopeBlockWidth epsilon := by
  unfold pmwEnvelopeBlockWidth
  omega

theorem pmwEnvelopeBlockWidth_eq_ceil
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    pmwEnvelopeBlockWidth epsilon = Nat.ceil (3 / epsilon) := by
  unfold pmwEnvelopeBlockWidth
  apply max_eq_right
  have hdiv : 0 < (3 : ℝ) / epsilon := div_pos (by norm_num) hepsilon
  have hpos : 0 < Nat.ceil (3 / epsilon) := Nat.ceil_pos.mpr hdiv
  omega

theorem pmwEnvelopeBlockWidth_eq_one_of_three_lt
    {epsilon : ℝ} (hepsilon : 3 < epsilon) :
    pmwEnvelopeBlockWidth epsilon = 1 := by
  rw [pmwEnvelopeBlockWidth_eq_ceil (by linarith)]
  have hpos : 0 < Nat.ceil (3 / epsilon) :=
    Nat.ceil_pos.mpr (div_pos (by norm_num) (by linarith))
  have hle : Nat.ceil (3 / epsilon) ≤ 1 := by
    rw [Nat.ceil_le]
    rw [div_le_iff₀ (by linarith : 0 < epsilon)]
    norm_num
    exact hepsilon.le
  omega

theorem three_le_epsilon_mul_blockWidth
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    3 ≤ epsilon * (pmwEnvelopeBlockWidth epsilon : ℝ) := by
  rw [pmwEnvelopeBlockWidth_eq_ceil hepsilon]
  have hceil : 3 / epsilon ≤ (Nat.ceil (3 / epsilon) : ℝ) :=
    Nat.le_ceil _
  nlinarith [div_mul_cancel₀ (3 : ℝ) hepsilon.ne']

theorem three_le_pmwEnvelopeTheta
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    3 ≤ pmwEnvelopeTheta epsilon := by
  simpa [pmwEnvelopeTheta] using three_le_epsilon_mul_blockWidth hepsilon

theorem epsilon_mul_blockWidth_le_four
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (hepsilon_one : epsilon ≤ 1) :
    epsilon * (pmwEnvelopeBlockWidth epsilon : ℝ) ≤ 4 := by
  rw [pmwEnvelopeBlockWidth_eq_ceil hepsilon]
  have hceil := Nat.ceil_lt_add_one (show 0 ≤ (3 : ℝ) / epsilon by positivity)
  nlinarith [div_mul_cancel₀ (3 : ℝ) hepsilon.ne']

theorem pmwEnvelopeTheta_le_four
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (hepsilon_one : epsilon ≤ 1) :
    pmwEnvelopeTheta epsilon ≤ 4 := by
  simpa [pmwEnvelopeTheta] using
    epsilon_mul_blockWidth_le_four hepsilon hepsilon_one

theorem blockWidth_le_three_of_one_le_epsilon
    {epsilon : ℝ} (hepsilon : 1 ≤ epsilon) :
    pmwEnvelopeBlockWidth epsilon ≤ 3 := by
  have hepsilon_pos : 0 < epsilon := zero_lt_one.trans_le hepsilon
  rw [pmwEnvelopeBlockWidth_eq_ceil hepsilon_pos]
  rw [Nat.ceil_le]
  rw [div_le_iff₀ hepsilon_pos]
  have hmul := mul_le_mul_of_nonneg_left hepsilon (by norm_num : (0 : ℝ) ≤ 3)
  norm_num at hmul ⊢
  exact hmul

theorem pmwEnvelopeTheta_le_three_mul_epsilon
    {epsilon : ℝ} (hepsilon : 1 ≤ epsilon) :
    pmwEnvelopeTheta epsilon ≤ 3 * epsilon := by
  unfold pmwEnvelopeTheta
  have hB : (pmwEnvelopeBlockWidth epsilon : ℝ) ≤ 3 := by
    exact_mod_cast blockWidth_le_three_of_one_le_epsilon hepsilon
  have hmul := mul_le_mul_of_nonneg_left hB (zero_le_one.trans hepsilon)
  nlinarith

/-- The fixed choice `c0 = 1/900` turns a quadratic radius exponent into at
most one sixth of the radial block scale. -/
theorem five_sqrt_le_block_growth
    {A L epsilon R : ℝ} (j : ℕ)
    (hA : 0 ≤ A) (hL : 0 < L) (hepsilon : 0 < epsilon) (hR : 0 ≤ R)
    (hcomposition : A ≤ pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2 / L)
    (hRblock : R ≤ ((j + 1 : ℕ) : ℝ) *
      (pmwEnvelopeBlockWidth epsilon : ℝ)) :
    5 * Real.sqrt (A * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
  have hAL : A * L ≤ pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2 := by
    exact (le_div_iff₀ hL).mp hcomposition
  have hsqrt : Real.sqrt (A * L) ≤
      Real.sqrt (pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2) :=
    Real.sqrt_le_sqrt hAL
  have hsqrt_rhs :
      Real.sqrt (pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2) =
        Real.sqrt pmwEnvelopeC0 * epsilon * R := by
    rw [show pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2 =
      pmwEnvelopeC0 * (epsilon ^ 2 * R ^ 2) by ring,
      Real.sqrt_mul pmwEnvelopeC0_pos.le,
      Real.sqrt_mul (sq_nonneg epsilon),
      Real.sqrt_sq hepsilon.le, Real.sqrt_sq hR]
    ring
  have hcoef := five_mul_sqrt_pmwEnvelopeC0_le
  have hepsR : 0 ≤ epsilon * R := mul_nonneg hepsilon.le hR
  have hscaled :
      5 * Real.sqrt pmwEnvelopeC0 * (epsilon * R) ≤
        ((1 : ℝ) / 6) * (epsilon * R) :=
    mul_le_mul_of_nonneg_right hcoef hepsR
  have hRscaled :
      epsilon * R ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) := by
    have := mul_le_mul_of_nonneg_left hRblock hepsilon.le
    simpa [pmwEnvelopeTheta, mul_assoc, mul_left_comm, mul_comm] using this
  calc
    5 * Real.sqrt (A * L) ≤
        5 * Real.sqrt (pmwEnvelopeC0 * epsilon ^ 2 * R ^ 2) :=
      mul_le_mul_of_nonneg_left hsqrt (by norm_num)
    _ = 5 * Real.sqrt pmwEnvelopeC0 * (epsilon * R) := by
      rw [hsqrt_rhs]
      ring
    _ ≤ ((1 : ℝ) / 6) * (epsilon * R) := hscaled
    _ ≤ ((1 : ℝ) / 6) *
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ)) :=
      mul_le_mul_of_nonneg_left hRscaled (by norm_num)
    _ = pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
      ring

theorem pmwEnvelopePrefix_nonneg (epsilon : ℝ) :
    0 ≤ pmwEnvelopePrefix epsilon := by
  unfold pmwEnvelopePrefix
  split_ifs <;> positivity

theorem pmwEnvelopePrefix_eq_one
    {epsilon : ℝ} (hepsilon : epsilon ≤ 1) :
    pmwEnvelopePrefix epsilon = 1 := by
  have hthree : epsilon ≤ 3 := hepsilon.trans (by norm_num)
  simp [pmwEnvelopePrefix, hthree]

theorem pmwEnvelopePrefix_eq_one_of_le_three
    {epsilon : ℝ} (hepsilon : epsilon ≤ 3) :
    pmwEnvelopePrefix epsilon = 1 := by
  simp [pmwEnvelopePrefix, hepsilon]

theorem pmwEnvelopePrefix_eq_exp
    {epsilon : ℝ} (hepsilon : 3 < epsilon) :
    pmwEnvelopePrefix epsilon = Real.exp (-epsilon / 3) := by
  have hnot : ¬ epsilon ≤ 3 := not_le_of_gt hepsilon
  simp [pmwEnvelopePrefix, hnot]

/-- The block width multiplied by the retained first-point damping has the
uniform scale needed for the radial distance term. -/
theorem blockWidth_mul_prefix_le_nine_div
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    (pmwEnvelopeBlockWidth epsilon : ℝ) * pmwEnvelopePrefix epsilon ≤
      9 / epsilon := by
  rw [le_div_iff₀ hepsilon]
  by_cases hepsilon_three : epsilon ≤ 3
  · rw [pmwEnvelopePrefix_eq_one_of_le_three hepsilon_three]
    by_cases hepsilon_one : epsilon ≤ 1
    · have htheta := epsilon_mul_blockWidth_le_four hepsilon hepsilon_one
      nlinarith
    · have hone : 1 < epsilon := lt_of_not_ge hepsilon_one
      have hBnat := blockWidth_le_three_of_one_le_epsilon hone.le
      have hB : (pmwEnvelopeBlockWidth epsilon : ℝ) ≤ 3 := by
        exact_mod_cast hBnat
      have heps_nonneg : 0 ≤ epsilon := hepsilon.le
      nlinarith [mul_le_mul hB hepsilon_three heps_nonneg (by norm_num : (0 : ℝ) ≤ 3)]
  · have hthree : 3 < epsilon := lt_of_not_ge hepsilon_three
    have hBnat := blockWidth_le_three_of_one_le_epsilon (by linarith)
    have hB : (pmwEnvelopeBlockWidth epsilon : ℝ) ≤ 3 := by
      exact_mod_cast hBnat
    have hy := Real.mul_exp_neg_le_exp_neg_one (epsilon / 3)
    have hexp_one : Real.exp (-1) ≤ 1 :=
      Real.exp_le_one_iff.mpr (by norm_num)
    have heps_exp : epsilon * Real.exp (-epsilon / 3) ≤ 3 := by
      have hy' : (epsilon / 3) * Real.exp (-epsilon / 3) ≤ 1 := by
        convert hy.trans hexp_one using 1 <;> ring
      nlinarith
    rw [pmwEnvelopePrefix_eq_exp hthree]
    have hnonneg : 0 ≤ epsilon * Real.exp (-epsilon / 3) := by positivity
    calc
      (pmwEnvelopeBlockWidth epsilon : ℝ) *
            Real.exp (-epsilon / 3) * epsilon =
          (pmwEnvelopeBlockWidth epsilon : ℝ) *
            (epsilon * Real.exp (-epsilon / 3)) := by ring
      _ ≤ 3 * 3 := mul_le_mul hB heps_exp hnonneg (by norm_num)
      _ = 9 := by norm_num

/-! ## Finite geometric sums -/

theorem finite_geometric_half_le_two (N : ℕ) :
    ∑ j ∈ Finset.range N, ((1 : ℝ) / 2) ^ j ≤ 2 :=
  sum_geometric_two_le N

theorem finite_weighted_geometric_half_le_four (N : ℕ) :
    ∑ j ∈ Finset.range N, ((j + 1 : ℕ) : ℝ) * ((1 : ℝ) / 2) ^ j ≤ 4 := by
  have hsummable : Summable (fun j : ℕ ↦ (j : ℝ) * ((1 : ℝ) / 2) ^ j) :=
    (hasSum_coe_mul_geometric_of_norm_lt_one
      (show ‖(1 : ℝ) / 2‖ < 1 by norm_num)).summable
  have hweighted :
      (∑ j ∈ Finset.range N, (j : ℝ) * ((1 : ℝ) / 2) ^ j) ≤ 2 := by
    calc
      (∑ j ∈ Finset.range N, (j : ℝ) * ((1 : ℝ) / 2) ^ j) ≤
          ∑' j : ℕ, (j : ℝ) * ((1 : ℝ) / 2) ^ j := by
            exact hsummable.sum_le_tsum (Finset.range N)
              (fun j hj ↦ mul_nonneg (Nat.cast_nonneg _) (by positivity))
      _ = 2 := by
        rw [tsum_coe_mul_geometric_of_norm_lt_one
          (show ‖(1 : ℝ) / 2‖ < 1 by norm_num)]
        norm_num
  calc
    (∑ j ∈ Finset.range N,
        ((j + 1 : ℕ) : ℝ) * ((1 : ℝ) / 2) ^ j) =
        (∑ j ∈ Finset.range N,
          (j : ℝ) * ((1 : ℝ) / 2) ^ j) +
        ∑ j ∈ Finset.range N, ((1 : ℝ) / 2) ^ j := by
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro j hj
      push_cast
      ring
    _ ≤ 2 + 2 := add_le_add hweighted (finite_geometric_half_le_two N)
    _ = 4 := by norm_num

/-- Exponential radial decay at rate at least one per block is bounded by
the dyadic geometric series. -/
theorem exp_radial_le_half_pow
    {theta : ℝ} (htheta : 3 ≤ theta) (j : ℕ) :
    Real.exp (-((j : ℝ) * theta / 3)) ≤ ((1 : ℝ) / 2) ^ j := by
  have hexp : Real.exp (-(theta / 3)) ≤ (1 : ℝ) / 2 := by
    have harg : -(theta / 3) ≤ -1 := by linarith
    exact (Real.exp_le_exp.mpr harg).trans Real.exp_neg_one_lt_half.le
  rw [show -((j : ℝ) * theta / 3) = (j : ℝ) * (-(theta / 3)) by ring,
    Real.exp_nat_mul]
  exact pow_le_pow_left₀ (Real.exp_nonneg _) hexp j

theorem finite_exp_radial_sum_le_two
    {theta : ℝ} (htheta : 3 ≤ theta) (N : ℕ) :
    ∑ j ∈ Finset.range N, Real.exp (-((j : ℝ) * theta / 3)) ≤ 2 := by
  exact (Finset.sum_le_sum fun j hj ↦ exp_radial_le_half_pow htheta j).trans
    (finite_geometric_half_le_two N)

theorem finite_weighted_exp_radial_sum_le_four
    {theta : ℝ} (htheta : 3 ≤ theta) (N : ℕ) :
    ∑ j ∈ Finset.range N,
        ((j + 1 : ℕ) : ℝ) * Real.exp (-((j : ℝ) * theta / 3)) ≤ 4 := by
  exact (Finset.sum_le_sum fun j hj ↦
    mul_le_mul_of_nonneg_left (exp_radial_le_half_pow htheta j)
      (Nat.cast_nonneg _)).trans (finite_weighted_geometric_half_le_four N)

/-! ## Combining ball growth with the envelope penalty -/

lemma pmwEnvelope_shell_exponent_identity
    (epsilon : ℝ) (j : ℕ) :
    -(epsilon / 2) *
          (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ)) +
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 =
      -epsilon / 2 -
          (j : ℝ) * pmwEnvelopeTheta epsilon / 2 +
        pmwEnvelopeTheta epsilon * ((j : ℝ) + 1) / 6 := by
  unfold pmwEnvelopeTheta
  push_cast
  ring

/-- Up to privacy level three, the first-point loss is bounded by one
universal `exp 1` factor, while the block index decays at rate `theta/3`. -/
theorem pmwEnvelope_shell_exponent_le_small
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (hepsilon_three : epsilon ≤ 3)
    (j : ℕ) :
    -(epsilon / 2) *
          (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ)) +
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 ≤
      1 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3 := by
  rw [pmwEnvelope_shell_exponent_identity]
  by_cases hepsilon_one : epsilon ≤ 1
  · have htheta_upper := pmwEnvelopeTheta_le_four hepsilon hepsilon_one
    nlinarith
  · have hone : 1 ≤ epsilon := (lt_of_not_ge hepsilon_one).le
    have htheta_upper := pmwEnvelopeTheta_le_three_mul_epsilon hone
    nlinarith

/-- In the large-privacy regime the same calculation retains exponential
damping `exp (-epsilon/3)` from the first point of each block. -/
theorem pmwEnvelope_shell_exponent_le_large
    {epsilon : ℝ} (hepsilon : 3 < epsilon) (j : ℕ) :
    -(epsilon / 2) *
          (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ)) +
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 ≤
      -epsilon / 3 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3 := by
  simp [pmwEnvelopeTheta,
    pmwEnvelopeBlockWidth_eq_one_of_three_lt hepsilon]
  linarith

/-- A single pointwise shell-factor estimate valid in both privacy regimes.
The factor `exp 1` is only spent when `epsilon ≤ 3`. -/
theorem pmwEnvelope_penalty_mul_growth_le
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (j : ℕ) :
    Real.exp (-(epsilon / 2) *
          (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ))) *
        Real.exp
          (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) ≤
      Real.exp 1 * pmwEnvelopePrefix epsilon *
        Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) := by
  rw [← Real.exp_add]
  by_cases hepsilon_three : epsilon ≤ 3
  · have hexponent := pmwEnvelope_shell_exponent_le_small
      hepsilon hepsilon_three j
    calc
      Real.exp
          (-(epsilon / 2) *
              (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ)) +
            pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) ≤
          Real.exp (1 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3) :=
        Real.exp_le_exp.mpr hexponent
      _ = Real.exp 1 * pmwEnvelopePrefix epsilon *
          Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) := by
        rw [pmwEnvelopePrefix_eq_one_of_le_three hepsilon_three]
        rw [show 1 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3 =
          1 + (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) by ring,
          Real.exp_add]
        ring
  · have hthree : 3 < epsilon := lt_of_not_ge hepsilon_three
    have hexponent := pmwEnvelope_shell_exponent_le_large hthree j
    have hone_exp : 1 ≤ Real.exp 1 := Real.one_le_exp zero_le_one
    have hnonneg :
        0 ≤ pmwEnvelopePrefix epsilon *
          Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) :=
      mul_nonneg (pmwEnvelopePrefix_nonneg epsilon) (Real.exp_nonneg _)
    calc
      Real.exp
          (-(epsilon / 2) *
              (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ)) +
            pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) ≤
          Real.exp
            (-epsilon / 3 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3) :=
        Real.exp_le_exp.mpr hexponent
      _ = pmwEnvelopePrefix epsilon *
          Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) := by
        rw [pmwEnvelopePrefix_eq_exp hthree]
        rw [show -epsilon / 3 - (j : ℝ) * pmwEnvelopeTheta epsilon / 3 =
          -epsilon / 3 + (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) by ring,
          Real.exp_add]
      _ ≤ Real.exp 1 * pmwEnvelopePrefix epsilon *
          Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) := by
        calc
          pmwEnvelopePrefix epsilon *
                Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) =
              1 * (pmwEnvelopePrefix epsilon *
                Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3))) := by ring
          _ ≤ Real.exp 1 * (pmwEnvelopePrefix epsilon *
                Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3))) :=
            mul_le_mul_of_nonneg_right hone_exp hnonneg
          _ = Real.exp 1 * pmwEnvelopePrefix epsilon *
                Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) := by ring

/-- Finite sum of the complete shell factor. -/
theorem finite_pmwEnvelope_shell_sum_le
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (N : ℕ) :
    ∑ j ∈ Finset.range N,
        Real.exp (-(epsilon / 2) *
            (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ))) *
          Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) ≤
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
  calc
    (∑ j ∈ Finset.range N,
        Real.exp (-(epsilon / 2) *
            (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ))) *
          Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)) ≤
        ∑ j ∈ Finset.range N,
          Real.exp 1 * pmwEnvelopePrefix epsilon *
            Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3)) :=
      Finset.sum_le_sum fun j hj ↦
        pmwEnvelope_penalty_mul_growth_le hepsilon j
    _ = Real.exp 1 * pmwEnvelopePrefix epsilon *
        (∑ j ∈ Finset.range N,
          Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3))) := by
      rw [Finset.mul_sum]
    _ ≤ Real.exp 1 * pmwEnvelopePrefix epsilon * 2 := by
      apply mul_le_mul_of_nonneg_left
        (finite_exp_radial_sum_le_two
          (three_le_pmwEnvelopeTheta hepsilon) N)
      exact mul_nonneg (Real.exp_nonneg _) (pmwEnvelopePrefix_nonneg epsilon)
    _ = 2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by ring

/-- Finite distance-weighted sum of the complete shell factor. -/
theorem finite_weighted_pmwEnvelope_shell_sum_le
    {epsilon : ℝ} (hepsilon : 0 < epsilon) (N : ℕ) :
    ∑ j ∈ Finset.range N,
        ((j + 1 : ℕ) : ℝ) *
          (Real.exp (-(epsilon / 2) *
              (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ))) *
            Real.exp
              (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)) ≤
      4 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
  calc
    (∑ j ∈ Finset.range N,
        ((j + 1 : ℕ) : ℝ) *
          (Real.exp (-(epsilon / 2) *
              (((j * pmwEnvelopeBlockWidth epsilon + 1 : ℕ) : ℝ))) *
            Real.exp
              (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6))) ≤
        ∑ j ∈ Finset.range N,
          ((j + 1 : ℕ) : ℝ) *
            (Real.exp 1 * pmwEnvelopePrefix epsilon *
              Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3))) :=
      Finset.sum_le_sum fun j hj ↦
        mul_le_mul_of_nonneg_left
          (pmwEnvelope_penalty_mul_growth_le hepsilon j)
          (Nat.cast_nonneg _)
    _ = Real.exp 1 * pmwEnvelopePrefix epsilon *
        (∑ j ∈ Finset.range N,
          ((j + 1 : ℕ) : ℝ) *
            Real.exp (-((j : ℝ) * pmwEnvelopeTheta epsilon / 3))) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j hj
      ring
    _ ≤ Real.exp 1 * pmwEnvelopePrefix epsilon * 4 := by
      apply mul_le_mul_of_nonneg_left
        (finite_weighted_exp_radial_sum_le_four
          (three_le_pmwEnvelopeTheta hepsilon) N)
      exact mul_nonneg (Real.exp_nonneg _) (pmwEnvelopePrefix_nonneg epsilon)
    _ = 4 * Real.exp 1 * pmwEnvelopePrefix epsilon := by ring

/-! ## Integer optimization for near balls -/

/-- Natural likelihood order used in the near-ball maximum inequality.  The
extra one makes the order at least two while retaining a two-unit ceiling
slack. -/
noncomputable def pmwNearLikelihoodOrder (A L : ℝ) : ℕ :=
  Nat.ceil (Real.sqrt (L / A)) + 1

theorem pmwNearLikelihoodOrder_ge_two
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    2 ≤ pmwNearLikelihoodOrder A L := by
  have hx : 0 < Real.sqrt (L / A) :=
    Real.sqrt_pos.2 (div_pos hL hA)
  have hceil : 0 < Nat.ceil (Real.sqrt (L / A)) := Nat.ceil_pos.mpr hx
  unfold pmwNearLikelihoodOrder
  omega

theorem sqrt_ratio_le_nearLikelihoodOrder
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    Real.sqrt (L / A) ≤ (pmwNearLikelihoodOrder A L : ℝ) := by
  have hceil : Real.sqrt (L / A) ≤
      (Nat.ceil (Real.sqrt (L / A)) : ℝ) := Nat.le_ceil _
  unfold pmwNearLikelihoodOrder
  push_cast
  linarith

theorem nearLikelihoodOrder_lt_sqrt_ratio_add_two
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    (pmwNearLikelihoodOrder A L : ℝ) < Real.sqrt (L / A) + 2 := by
  have hceil := Nat.ceil_lt_add_one
    (show 0 ≤ Real.sqrt (L / A) from Real.sqrt_nonneg _)
  unfold pmwNearLikelihoodOrder
  push_cast
  linarith

lemma sqrt_mul_mul_sqrt_div_eq_right
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    Real.sqrt (A * L) * Real.sqrt (L / A) = L := by
  have hAL : 0 ≤ A * L := mul_nonneg hA.le hL.le
  have hLA : 0 ≤ L / A := div_nonneg hL.le hA.le
  have hsquare :
      (Real.sqrt (A * L) * Real.sqrt (L / A)) ^ 2 = L ^ 2 := by
    rw [mul_pow, Real.sq_sqrt hAL, Real.sq_sqrt hLA]
    field_simp [hA.ne'] <;> ring
  have hleft : 0 ≤ Real.sqrt (A * L) * Real.sqrt (L / A) :=
    mul_nonneg (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
  nlinarith

lemma mul_sqrt_div_eq_sqrt_mul
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    A * Real.sqrt (L / A) = Real.sqrt (A * L) := by
  have hAL : 0 ≤ A * L := mul_nonneg hA.le hL.le
  have hLA : 0 ≤ L / A := div_nonneg hL.le hA.le
  have hsquare :
      (A * Real.sqrt (L / A)) ^ 2 = (Real.sqrt (A * L)) ^ 2 := by
    rw [mul_pow, Real.sq_sqrt hLA, Real.sq_sqrt hAL]
    field_simp [hA.ne'] <;> ring
  have hleft : 0 ≤ A * Real.sqrt (L / A) :=
    mul_nonneg hA.le (Real.sqrt_nonneg _)
  nlinarith [Real.sqrt_nonneg (A * L)]

theorem near_total_exponent_le_five_sqrt
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) (hAL : A ≤ L) :
    A + 4 * Real.sqrt (A * L) ≤ 5 * Real.sqrt (A * L) := by
  have hp_sq := Real.sq_sqrt (mul_nonneg hA.le hL.le)
  have hp_nonneg := Real.sqrt_nonneg (A * L)
  have hAA : A ^ 2 ≤ A * L := by
    simpa [pow_two] using mul_le_mul_of_nonneg_left hAL hA.le
  have hA_le : A ≤ Real.sqrt (A * L) := by
    nlinarith [hAA]
  linarith

theorem far_total_exponent_le_three_sqrt
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) (hLA : L ≤ A) :
    2 * Real.sqrt (A * L) + L ≤ 3 * Real.sqrt (A * L) := by
  have hp_sq := Real.sq_sqrt (mul_nonneg hA.le hL.le)
  have hp_nonneg := Real.sqrt_nonneg (A * L)
  have hLL : L ^ 2 ≤ A * L := by
    simpa [pow_two, mul_comm] using mul_le_mul_of_nonneg_left hLA hL.le
  have hL_le : L ≤ Real.sqrt (A * L) := by
    nlinarith [hLL]
  linarith

/-- The rounded natural order loses only a factor four in the standard
`L / order + A * order` optimization. -/
theorem pmwNearLikelihoodOrder_exponent_le
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) (hAL : A ≤ L) :
    L / (pmwNearLikelihoodOrder A L : ℝ) +
        A * (pmwNearLikelihoodOrder A L : ℝ) ≤
      4 * Real.sqrt (A * L) := by
  let x : ℝ := Real.sqrt (L / A)
  let p : ℝ := Real.sqrt (A * L)
  let o : ℝ := (pmwNearLikelihoodOrder A L : ℝ)
  have ho_nat : 2 ≤ pmwNearLikelihoodOrder A L :=
    pmwNearLikelihoodOrder_ge_two hA hL
  have ho : 0 < o := by
    dsimp [o]
    have : 0 < pmwNearLikelihoodOrder A L := by omega
    exact_mod_cast this
  have hx_le : x ≤ o := by
    simpa [x, o] using sqrt_ratio_le_nearLikelihoodOrder hA hL
  have ho_le : o ≤ x + 2 := by
    simpa [x, o] using
      (nearLikelihoodOrder_lt_sqrt_ratio_add_two hA hL).le
  have hpx : p * x = L := by
    simpa [p, x] using sqrt_mul_mul_sqrt_div_eq_right hA hL
  have hAx : A * x = p := by
    simpa [p, x] using mul_sqrt_div_eq_sqrt_mul hA hL
  have hp_nonneg : 0 ≤ p := Real.sqrt_nonneg _
  have hA_le_p : A ≤ p := by
    have hp_sq : p ^ 2 = A * L := by
      simpa [p] using Real.sq_sqrt (mul_nonneg hA.le hL.le)
    have hAA : A ^ 2 ≤ A * L := by
      simpa [pow_two] using mul_le_mul_of_nonneg_left hAL hA.le
    nlinarith [hAA]
  have hfirst : L / o ≤ p := by
    rw [div_le_iff₀ ho]
    calc
      L = p * x := hpx.symm
      _ ≤ p * o := mul_le_mul_of_nonneg_left hx_le hp_nonneg
  have hsecond : A * o ≤ p + 2 * A := by
    calc
      A * o ≤ A * (x + 2) := mul_le_mul_of_nonneg_left ho_le hA.le
      _ = p + 2 * A := by rw [mul_add, hAx]; ring
  change L / o + A * o ≤ 4 * p
  linarith

/-- Exponentiated form matching the natural-order term returned by the
finite Renyi maximum theorem. -/
theorem near_card_exp_rpow_le
    {M A : ℝ} (hM : 1 < M) (hA : 0 < A)
    (hnear : A ≤ Real.log M) :
    (M * Real.exp
        (A * (pmwNearLikelihoodOrder A (Real.log M) : ℝ) ^ 2)) ^
          (1 / (pmwNearLikelihoodOrder A (Real.log M) : ℝ)) ≤
      Real.exp (4 * Real.sqrt (A * Real.log M)) := by
  have hMpos : 0 < M := zero_lt_one.trans hM
  have hL : 0 < Real.log M := Real.log_pos hM
  let o : ℝ := (pmwNearLikelihoodOrder A (Real.log M) : ℝ)
  have ho : 0 < o := by
    dsimp [o]
    have horder := pmwNearLikelihoodOrder_ge_two hA hL
    have : 0 < pmwNearLikelihoodOrder A (Real.log M) := by omega
    exact_mod_cast this
  rw [Real.rpow_def_of_pos (mul_pos hMpos (Real.exp_pos _))]
  apply Real.exp_le_exp.mpr
  rw [Real.log_mul hMpos.ne' (Real.exp_pos _).ne', Real.log_exp]
  have hexponent :
      (Real.log M + A * o ^ 2) * (1 / o) =
        Real.log M / o + A * o := by
    field_simp [ho.ne'] <;> ring
  rw [show (pmwNearLikelihoodOrder A (Real.log M) : ℝ) = o by rfl]
  rw [hexponent]
  simpa [o] using pmwNearLikelihoodOrder_exponent_le hA hL hnear

theorem near_queryMoveCode_exp_rpow_le
    (D : Type*) [Fintype D] [Nonempty D]
    {A : ℝ} (hA : 0 < A)
    (hnear : A ≤ Real.log (Fintype.card (QueryMove D) : ℝ)) :
    (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
        Real.exp
          (A * (pmwNearLikelihoodOrder A
            (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ) ^ 2)) ^
      (1 / (pmwNearLikelihoodOrder A
        (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ))) ≤
      Real.exp (4 * Real.sqrt
        (A * Real.log (Fintype.card (QueryMove D) : ℝ))) := by
  simpa only [card_universalMoveCode_cast, pow_one] using
    near_card_exp_rpow_le (one_lt_card_queryMove_cast D) hA hnear

/-! ## Integer optimization for far balls -/

/-- Sample length used for the far-ball likelihood Maurey code. -/
noncomputable def pmwFarSampleLength (A L : ℝ) : ℕ :=
  max 1 (Nat.ceil (Real.sqrt (A / L)))

theorem pmwFarSampleLength_eq_ceil
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    pmwFarSampleLength A L = Nat.ceil (Real.sqrt (A / L)) := by
  unfold pmwFarSampleLength
  apply max_eq_right
  have hx : 0 < Real.sqrt (A / L) := Real.sqrt_pos.2 (div_pos hA hL)
  have hceil : 0 < Nat.ceil (Real.sqrt (A / L)) := Nat.ceil_pos.mpr hx
  omega

theorem pmwFarSampleLength_pos
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    0 < pmwFarSampleLength A L := by
  unfold pmwFarSampleLength
  omega

theorem sqrt_ratio_le_farSampleLength
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    Real.sqrt (A / L) ≤ (pmwFarSampleLength A L : ℝ) := by
  rw [pmwFarSampleLength_eq_ceil hA hL]
  exact Nat.le_ceil _

theorem farSampleLength_lt_sqrt_ratio_add_one
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    (pmwFarSampleLength A L : ℝ) < Real.sqrt (A / L) + 1 := by
  rw [pmwFarSampleLength_eq_ceil hA hL]
  exact Nat.ceil_lt_add_one (Real.sqrt_nonneg _)

/-- The rounded far-ball sample length gives the usual
`A / samples + samples * L` square-root exponent, with one additive `L`. -/
theorem pmwFarSampleLength_exponent_le
    {A L : ℝ} (hA : 0 < A) (hL : 0 < L) :
    A / (pmwFarSampleLength A L : ℝ) +
        L * (pmwFarSampleLength A L : ℝ) ≤
      2 * Real.sqrt (A * L) + L := by
  let x : ℝ := Real.sqrt (A / L)
  let p : ℝ := Real.sqrt (A * L)
  let s : ℝ := (pmwFarSampleLength A L : ℝ)
  have hs : 0 < s := by
    dsimp [s]
    exact_mod_cast pmwFarSampleLength_pos hA hL
  have hx_le : x ≤ s := by
    simpa [x, s] using sqrt_ratio_le_farSampleLength hA hL
  have hs_le : s ≤ x + 1 := by
    simpa [x, s] using
      (farSampleLength_lt_sqrt_ratio_add_one hA hL).le
  have hpx : p * x = A := by
    simpa [p, x, mul_comm] using
      sqrt_mul_mul_sqrt_div_eq_right hL hA
  have hLx : L * x = p := by
    simpa [p, x, mul_comm] using mul_sqrt_div_eq_sqrt_mul hL hA
  have hp_nonneg : 0 ≤ p := Real.sqrt_nonneg _
  have hfirst : A / s ≤ p := by
    rw [div_le_iff₀ hs]
    calc
      A = p * x := hpx.symm
      _ ≤ p * s := mul_le_mul_of_nonneg_left hx_le hp_nonneg
  have hsecond : L * s ≤ p + L := by
    calc
      L * s ≤ L * (x + 1) := mul_le_mul_of_nonneg_left hs_le hL.le
      _ = p + L := by rw [mul_add, hLx]; ring
  change A / s + L * s ≤ 2 * p + L
  linarith

/-- Exponentiated far-ball estimate matching the code factor
`card(QueryMove D)^samples`. -/
theorem exp_div_mul_pow_le_of_farSampleLength
    {M A : ℝ} (hM : 1 < M) (hA : 0 < A) :
    Real.exp (A / (pmwFarSampleLength A (Real.log M) : ℝ)) *
        M ^ pmwFarSampleLength A (Real.log M) ≤
      Real.exp (2 * Real.sqrt (A * Real.log M) + Real.log M) := by
  have hMpos : 0 < M := zero_lt_one.trans hM
  have hL : 0 < Real.log M := Real.log_pos hM
  let s : ℕ := pmwFarSampleLength A (Real.log M)
  have hpow : M ^ s = Real.exp ((s : ℝ) * Real.log M) := by
    rw [Real.exp_nat_mul, Real.exp_log hMpos]
  rw [show pmwFarSampleLength A (Real.log M) = s by rfl, hpow,
    ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  simpa [s, mul_comm] using pmwFarSampleLength_exponent_le hA hL

theorem exp_div_mul_queryMoveCode_le_of_farSampleLength
    (D : Type*) [Fintype D] [Nonempty D]
    {A : ℝ} (hA : 0 < A) :
    Real.exp
        (A / (pmwFarSampleLength A
          (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ)) *
      (Fintype.card
        (Fin (pmwFarSampleLength A
          (Real.log (Fintype.card (QueryMove D) : ℝ))) → QueryMove D) : ℝ) ≤
      Real.exp (2 * Real.sqrt
        (A * Real.log (Fintype.card (QueryMove D) : ℝ)) +
          Real.log (Fintype.card (QueryMove D) : ℝ)) := by
  rw [card_universalMoveCode_cast]
  exact exp_div_mul_pow_le_of_farSampleLength
    (one_lt_card_queryMove_cast D) hA


==> anc/query-release-lean-supplement/QueryRelease/PMWEnvelopeBlocks.lean <==
import QueryRelease.PMWEnvelopePrivacy
import QueryRelease.PMWHammingBallBounds
import Mathlib.Tactic.Linarith
import Mathlib.Tactic
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 5000

/-!
# Finite radial blocking of the PMW transcript envelope

The Hamming radii are partitioned into blocks of an arbitrary positive
integer width `B`.  This file contains only the exact finite decomposition;
the numerical choice of `B`, near/far estimates, and geometric summation are
left to the parameter module.
-/

theorem replacementHamming_eq_zero_iff
    {D : Type*} {n : ℕ} (x y : Fin n → D) :
    replacementHamming x y = 0 ↔ x = y := by
  classical
  constructor
  · intro hzero
    unfold replacementHamming at hzero
    funext i
    by_contra hne
    have hi : i ∈ Finset.univ.filter (fun j => x j ≠ y j) := by
      simp [hne]
    have hcard : (Finset.univ.filter (fun j => x j ≠ y j)).card ≠ 0 :=
      Finset.card_ne_zero.mpr ⟨i, hi⟩
    exact hcard hzero
  · intro hxy
    subst y
    exact replacementHamming_self x

/-- Quotient block index for a positive Hamming distance. -/
def replacementBlockIndex (distance B : ℕ) : ℕ :=
  (distance - 1) / B

theorem replacementBlockIndex_lt_n
    {distance B n : ℕ} (hdistance : 0 < distance)
    (hdistance_n : distance ≤ n) :
    replacementBlockIndex distance B < n := by
  unfold replacementBlockIndex
  have hsub : distance - 1 < n := by omega
  exact (Nat.div_le_self (distance - 1) B).trans_lt hsub

theorem replacementBlockIndex_lower
    {distance B : ℕ} (hdistance : 0 < distance) (hB : 0 < B) :
    replacementBlockIndex distance B * B + 1 ≤ distance := by
  unfold replacementBlockIndex
  have hdiv : B * ((distance - 1) / B) ≤ distance - 1 :=
    Nat.mul_div_le (distance - 1) B
  rw [Nat.mul_comm] at hdiv
  omega

theorem replacementBlockIndex_upper
    {distance B : ℕ} (hdistance : 0 < distance) (hB : 0 < B) :
    distance ≤ (replacementBlockIndex distance B + 1) * B := by
  let q := (distance - 1) / B
  let r := (distance - 1) % B
  have hdecomp : r + B * q = distance - 1 := by
    simpa [q, r] using Nat.mod_add_div (distance - 1) B
  have hr : r < B := by
    exact Nat.mod_lt _ hB
  unfold replacementBlockIndex
  change distance ≤ (q + 1) * B
  have hd : distance = distance - 1 + 1 := by omega
  rw [hd, ← hdecomp]
  calc
    r + B * q + 1 ≤ B * q + B := by omega
    _ = (q + 1) * B := by ring

/-- Exact PMW base-law family indexed by datasets. -/
noncomputable def selectionPMWDatasetBaseLaw
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (x : Fin n → D) : FiniteLaw (SelectionPMWTranscript Q J) :=
  (selectionPMWLaw f eta gamma J (queryAnswer f x)).toFiniteLaw

/-- The unnormalized PMW transcript-envelope weight. -/
noncomputable def selectionPMWEnvelopeWeight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  transcriptEnvelopeWeight
    (selectionPMWDatasetBaseLaw f eta gamma J)
    (hammingEnvelopePenalty epsilon) x w

/-- Pointwise radial-block domination of the transcript envelope. -/
theorem selectionPMWEnvelopeWeight_le_blocks
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (B : ℕ) (hB : 0 < B)
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ)
    (hepsilon : 0 ≤ epsilon) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    selectionPMWEnvelopeWeight f eta gamma epsilon J x w ≤
      selectionPMWLikelihood f eta gamma J (queryAnswer f x) w +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((j.1 + 1) * B) w := by
  classical
  unfold selectionPMWEnvelopeWeight transcriptEnvelopeWeight
  apply Finset.sup'_le
  intro y hy
  let distance := replacementHamming x y
  by_cases hzero : distance = 0
  · have hxy : x = y :=
      (replacementHamming_eq_zero_iff x y).mp hzero
    subst y
    simp [hammingEnvelopePenalty, replacementHamming_self,
      selectionPMWDatasetBaseLaw]
    exact Finset.sum_nonneg fun (j : Fin n) _ =>
      mul_nonneg (Real.exp_nonneg _)
        (selectionPMWHammingBallMaxMass_nonneg
          f eta gamma J x ((j.1 + 1) * B) w)
  · have hdistance : 0 < distance := Nat.pos_of_ne_zero hzero
    have hdistance_n : distance ≤ n := replacementHamming_le_n x y
    let jNat := replacementBlockIndex distance B
    have hjNat : jNat < n :=
      replacementBlockIndex_lt_n hdistance hdistance_n
    let j : Fin n := ⟨jNat, hjNat⟩
    have hlower : jNat * B + 1 ≤ distance := by
      exact replacementBlockIndex_lower hdistance hB
    have hupper : distance ≤ (jNat + 1) * B := by
      exact replacementBlockIndex_upper hdistance hB
    have hpenalty :
        Real.exp (-(epsilon / 2) * (distance : ℝ)) ≤
          Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) := by
      apply Real.exp_le_exp.mpr
      have hcast : ((jNat * B + 1 : ℕ) : ℝ) ≤ (distance : ℝ) := by
        exact_mod_cast hlower
      have hcoef : 0 ≤ epsilon / 2 := by positivity
      nlinarith
    have hmass :
        selectionPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
          selectionPMWHammingBallMaxMass f eta gamma J x
            ((jNat + 1) * B) w := by
      unfold selectionPMWHammingBallMaxMass finiteLawMaxMass
      exact Finset.le_sup'
        (f := fun u : ReplacementHammingBall x ((jNat + 1) * B) =>
          selectionPMWLaw f eta gamma J (queryAnswer f u.1) w)
        (Finset.mem_univ ⟨y, hupper⟩)
    have hterm :
        Real.exp (-(epsilon / 2) * (distance : ℝ)) *
            selectionPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
          Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) *
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((jNat + 1) * B) w := by
      exact mul_le_mul hpenalty hmass
        (selectionPMWLikelihood_nonneg f eta gamma J (queryAnswer f y) w)
        (Real.exp_nonneg _)
    have hsingleAtJ :
        Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((j.1 + 1) * B) w ≤
          ∑ k : Fin n,
            Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((k.1 + 1) * B) w := by
      exact Finset.single_le_sum
        (f := fun k : Fin n =>
          Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((k.1 + 1) * B) w)
        (fun k _ => mul_nonneg (Real.exp_nonneg _)
          (selectionPMWHammingBallMaxMass_nonneg
            f eta gamma J x ((k.1 + 1) * B) w))
        (Finset.mem_univ j)
    have hsingle :
        Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) *
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((jNat + 1) * B) w ≤
          ∑ k : Fin n,
            Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((k.1 + 1) * B) w := by
      simpa [j] using hsingleAtJ
    have hcombined := hterm.trans hsingle
    have hfinal := hcombined.trans (le_add_of_nonneg_left
      (selectionPMWLikelihood_nonneg f eta gamma J (queryAnswer f x) w))
    simpa [selectionPMWDatasetBaseLaw, hammingEnvelopePenalty, distance] using
      hfinal

/-- Exact finite marked-mass block decomposition. -/
theorem selectionPMWEnvelope_markedMass_le_blocks
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (B : ℕ) (hB : 0 < B)
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ)
    (hepsilon : 0 ≤ epsilon) (J : ℕ)
    (x : Fin n → D) (G : SelectionPMWTranscript Q J → ℝ)
    (hG : ∀ w, 0 ≤ G w) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w * G w ≤
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect G +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w * G w) := by
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w * G w ≤
      ∑ w : SelectionPMWTranscript Q J,
        (selectionPMWLikelihood f eta gamma J (queryAnswer f x) w +
          ∑ j : Fin n,
            Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w) * G w := by
      apply Finset.sum_le_sum
      intro w hw
      exact mul_le_mul_of_nonneg_right
        (selectionPMWEnvelopeWeight_le_blocks
          hn B hB f eta gamma epsilon hepsilon J x w) (hG w)
    _ = (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect G +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w * G w) := by
      unfold PositiveFiniteLaw.expect FiniteLaw.expect
      simp_rw [add_mul]
      rw [Finset.sum_add_distrib]
      congr 1
      simp_rw [Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro j hj
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro w hw
      ring


==> anc/query-release-lean-supplement/QueryRelease/PMWEnvelopeBound.lean <==
import QueryRelease.PMWEnvelopeBlocks
import QueryRelease.PMWEnvelopeShellBounds
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2500000
set_option maxRecDepth 7000

/-!
# Global marked-mass and utility bounds for the PMW transcript envelope

The pointwise shell theorem is summed over the exact finite radial blocking.
The output is the global center-independent envelope estimate needed for the
pure-DP query-release mechanism.
-/

theorem pmwEnvelopePrefix_le_one
    {epsilon : ℝ} (hepsilon : 0 < epsilon) :
    pmwEnvelopePrefix epsilon ≤ 1 := by
  by_cases hsmall : epsilon ≤ 3
  · rw [pmwEnvelopePrefix_eq_one_of_le_three hsmall]
  · rw [pmwEnvelopePrefix_eq_exp (lt_of_not_ge hsmall)]
    exact Real.exp_le_one_iff.mpr (by linarith)

/-- The total unnormalized mass of the selection-PMW transcript envelope.
This is the marked-mass block estimate with the constant marker `1`. -/
theorem selectionPMWEnvelopeWeight_sum_le_prefix
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w ≤
      1 + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
  classical
  let B : ℕ := pmwEnvelopeBlockWidth epsilon
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by
    simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hblocks := selectionPMWEnvelope_markedMass_le_blocks
    hn B hB f eta gamma epsilon hepsilon.le J x (fun _ => (1 : ℝ))
      (fun _ => by positivity)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
              ((j.1 + 1) * B) w) ≤
        shellFactor j.1 := by
    intro j
    have hshell := selectionPMWHammingBall_shell_mass_le
      hn f hf x eta epsilon gamma heta hepsilon J hJ hcomposition j.1
    have hpenalty :
        0 ≤ Real.exp
          (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) :=
      Real.exp_nonneg _
    have hmul := mul_le_mul_of_nonneg_left hshell hpenalty
    simpa [B, shellFactor] using hmul
  have hshellSum :
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w) ≤
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
    calc
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w) ≤
          ∑ j : Fin n, shellFactor j.1 :=
        Finset.sum_le_sum fun j hj => hshellPoint j
      _ = ∑ j ∈ Finset.range n, shellFactor j := by
        rw [Fin.sum_univ_eq_sum_range (fun j : ℕ => shellFactor j) n]
      _ ≤ 2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
        simpa [shellFactor, B] using
          finite_pmwEnvelope_shell_sum_le hepsilon n
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w ≤
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (fun _ => (1 : ℝ)) +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w) := by
      simpa only [mul_one] using hblocks
    _ = 1 +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w) := by
      rw [show (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (fun _ => (1 : ℝ)) = 1 by
        exact FiniteLaw.expect_one
          (selectionPMWLaw f eta gamma J (queryAnswer f x)).toFiniteLaw]
    _ ≤ 1 + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon :=
      by simpa [add_comm] using add_le_add_left hshellSum 1

/-- A universal upper bound on the total unnormalized envelope mass. -/
theorem selectionPMWEnvelopeWeight_sum_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w ≤
      1 + 2 * Real.exp 1 := by
  have hprefix := selectionPMWEnvelopeWeight_sum_le_prefix
    hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hscaled :
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon ≤ 2 * Real.exp 1 := by
    simpa only [mul_one] using
      mul_le_mul_of_nonneg_left hpref (by positivity : 0 ≤ 2 * Real.exp 1)
  exact hprefix.trans (by
    simpa [add_comm] using add_le_add_left hscaled 1)

/-- The unnormalized expected loss of the complete transcript envelope.
The first two terms are the center utility and the last term is the robust
Hamming-radius mismatch. -/
theorem selectionPMWEnvelope_markedLoss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      selectionPMWCenterUtilityBound D Q eta gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          selectionPMWCenterUtilityBound D Q eta gamma J +
        32 * Real.exp 1 *
          ((pmwEnvelopeBlockWidth epsilon : ℝ) *
            pmwEnvelopePrefix epsilon) / (n : ℝ) := by
  classical
  let B : ℕ := pmwEnvelopeBlockWidth epsilon
  let U : ℝ := selectionPMWCenterUtilityBound D Q eta gamma J
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by
    simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hU : 0 ≤ U := by
    simpa [U] using
      selectionPMWCenterUtilityBound_nonneg
        D Q eta gamma heta hgamma J hJ
  have hbase :
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (selectionPMWLInfError f gamma J x) ≤ U := by
    simpa [U] using selectionPMW_centerLoss_expect_le
      hn f hf eta gamma heta hgamma J hJ x
  have hblocks := selectionPMWEnvelope_markedMass_le_blocks
    hn B hB f eta gamma epsilon hepsilon.le J x
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
        shellFactor j.1 * U +
          (8 * (B : ℝ) / (n : ℝ)) *
            (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
    intro j
    have hshell := selectionPMWHammingBall_shell_loss_le
      hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition j.1
    have hpenalty :
        0 ≤ Real.exp
          (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) :=
      Real.exp_nonneg _
    have hshell' :
        (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
          Real.exp
              (pmwEnvelopeTheta epsilon *
                (((j.1 + 1 : ℕ) : ℝ)) / 6) *
            (U + 8 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ)) := by
      simpa [B, U] using hshell
    have hmul := mul_le_mul_of_nonneg_left
      hshell' hpenalty
    calc
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (Real.exp
                (pmwEnvelopeTheta epsilon * ((j.1 + 1 : ℕ) : ℝ) / 6) *
              (U + 8 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ))) := hmul
      _ = shellFactor j.1 * U +
          (8 * (B : ℝ) / (n : ℝ)) *
            (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
        dsimp [shellFactor]
        push_cast
        ring
  have hshellSum :
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) ≤
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (8 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
    calc
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) ≤
          ∑ j : Fin n,
            (shellFactor j.1 * U +
              (8 * (B : ℝ) / (n : ℝ)) *
                (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1)) :=
        Finset.sum_le_sum fun j hj => hshellPoint j
      _ = U * (∑ j ∈ Finset.range n, shellFactor j) +
          (8 * (B : ℝ) / (n : ℝ)) *
            (∑ j ∈ Finset.range n,
              (((j + 1 : ℕ) : ℝ) * shellFactor j)) := by
        rw [Fin.sum_univ_eq_sum_range
          (fun j : ℕ =>
            shellFactor j * U +
              (8 * (B : ℝ) / (n : ℝ)) *
                (((j + 1 : ℕ) : ℝ) * shellFactor j)) n]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
        ring
      _ ≤ U * (2 * Real.exp 1 * pmwEnvelopePrefix epsilon) +
          (8 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
        apply add_le_add
        · apply mul_le_mul_of_nonneg_left _ hU
          simpa [shellFactor, B] using
            finite_pmwEnvelope_shell_sum_le hepsilon n
        · apply mul_le_mul_of_nonneg_left _
            (by positivity : 0 ≤ 8 * (B : ℝ) / (n : ℝ))
          simpa [shellFactor, B] using
            finite_weighted_pmwEnvelope_shell_sum_le hepsilon n
      _ = 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (8 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by ring
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (selectionPMWLInfError f gamma J x) +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) := by
      simpa [B] using hblocks
    _ ≤ U +
        (2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (8 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon)) :=
      add_le_add hbase hshellSum
    _ = selectionPMWCenterUtilityBound D Q eta gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          selectionPMWCenterUtilityBound D Q eta gamma J +
        32 * Real.exp 1 *
          ((pmwEnvelopeBlockWidth epsilon : ℝ) *
            pmwEnvelopePrefix epsilon) / (n : ℝ) := by
      dsimp [U, B]
      ring

/-- A convenient universal-constant form of the marked-loss estimate. -/
theorem selectionPMWEnvelope_markedLoss_le_simple
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      3 * Real.exp 1 * selectionPMWCenterUtilityBound D Q eta gamma J +
        288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  have hraw := selectionPMWEnvelope_markedLoss_le
    hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition
  have hU : 0 ≤ selectionPMWCenterUtilityBound D Q eta gamma J :=
    selectionPMWCenterUtilityBound_nonneg D Q eta gamma heta hgamma J hJ
  have hprefNonneg := pmwEnvelopePrefix_nonneg epsilon
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hexpOne : 1 ≤ Real.exp 1 := Real.one_le_exp (by norm_num)
  have hnreal : 0 < (n : ℝ) := by exact_mod_cast hn
  have hcenter :
      selectionPMWCenterUtilityBound D Q eta gamma J +
          2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
            selectionPMWCenterUtilityBound D Q eta gamma J ≤
        3 * Real.exp 1 * selectionPMWCenterUtilityBound D Q eta gamma J := by
    have hprefU :
        pmwEnvelopePrefix epsilon *
            selectionPMWCenterUtilityBound D Q eta gamma J ≤
          selectionPMWCenterUtilityBound D Q eta gamma J := by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hpref hU
    have hscaled :
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
            selectionPMWCenterUtilityBound D Q eta gamma J ≤
          2 * Real.exp 1 *
            selectionPMWCenterUtilityBound D Q eta gamma J := by
      have := mul_le_mul_of_nonneg_left hprefU
        (by positivity : 0 ≤ 2 * Real.exp 1)
      simpa only [mul_assoc] using this
    have hUexp :
        selectionPMWCenterUtilityBound D Q eta gamma J ≤
          Real.exp 1 * selectionPMWCenterUtilityBound D Q eta gamma J := by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hexpOne hU
    linarith
  have hradius :
      32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
        288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
    have he : 0 ≤ 32 * Real.exp 1 := by positivity
    have hnum :
        32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) ≤
          288 * Real.exp 1 / epsilon := by
      calc
        32 * Real.exp 1 *
              ((pmwEnvelopeBlockWidth epsilon : ℝ) *
                pmwEnvelopePrefix epsilon) ≤
            32 * Real.exp 1 * (9 / epsilon) :=
          mul_le_mul_of_nonneg_left hwidth he
        _ = 288 * Real.exp 1 / epsilon := by ring
    calc
      32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
          (288 * Real.exp 1 / epsilon) / (n : ℝ) :=
        div_le_div_of_nonneg_right hnum hnreal.le
      _ = 288 * Real.exp 1 / (epsilon * (n : ℝ)) := by ring
  exact hraw.trans (by linarith)

/-- Expected sup-norm error of the normalized pure-DP transcript envelope. -/
theorem selectionPMWEnvelope_expectedLoss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeProb f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      3 * Real.exp 1 * selectionPMWCenterUtilityBound D Q eta gamma J +
        288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (selectionPMWLaw f eta gamma J (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := selectionPMWLInfError f gamma J x
  let C := 3 * Real.exp 1 * selectionPMWCenterUtilityBound D Q eta gamma J +
    288 * Real.exp 1 / (epsilon * (n : ℝ))
  have hmarked := selectionPMWEnvelope_markedLoss_le_simple
    hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (selectionPMWLInfError_nonneg f gamma J x) C
    (by simpa [base, penalty, loss, C, selectionPMWEnvelopeWeight,
        selectionPMWDatasetBaseLaw] using hmarked)
  simpa [base, penalty, loss, C, selectionPMWEnvelopeProb] using htransfer

/-- A tighter normalized-loss estimate that keeps the exact center
coefficient `1 + 2 * exp(1)` from the blocked shell sum.  The older theorem
above remains useful as a compact compatibility bound. -/
theorem selectionPMWEnvelope_expectedLoss_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeProb f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      selectionPMWCenterUtilityBound D Q eta gamma J +
        2 * Real.exp 1 *
          selectionPMWCenterUtilityBound D Q eta gamma J +
        288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  let U := selectionPMWCenterUtilityBound D Q eta gamma J
  have hraw := selectionPMWEnvelope_markedLoss_le
    hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition
  have hU : 0 ≤ U := by
    simpa [U] using
      selectionPMWCenterUtilityBound_nonneg D Q eta gamma heta hgamma J hJ
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hnreal : 0 < (n : ℝ) := by exact_mod_cast hn
  have hcenter :
      U + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U ≤
        U + 2 * Real.exp 1 * U := by
    apply add_le_add_right
    have hprefU : pmwEnvelopePrefix epsilon * U ≤ U := by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hpref hU
    have hscaled := mul_le_mul_of_nonneg_left hprefU
      (by positivity : 0 ≤ 2 * Real.exp 1)
    simpa only [mul_assoc] using hscaled
  have hradius :
      32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
        288 * Real.exp 1 / (epsilon * (n : ℝ)) := by
    have hnum :
        32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) ≤
          288 * Real.exp 1 / epsilon := by
      calc
        32 * Real.exp 1 *
              ((pmwEnvelopeBlockWidth epsilon : ℝ) *
                pmwEnvelopePrefix epsilon) ≤
            32 * Real.exp 1 * (9 / epsilon) :=
          mul_le_mul_of_nonneg_left hwidth (by positivity)
        _ = 288 * Real.exp 1 / epsilon := by ring
    calc
      32 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
          (288 * Real.exp 1 / epsilon) / (n : ℝ) :=
        div_le_div_of_nonneg_right hnum hnreal.le
      _ = 288 * Real.exp 1 / (epsilon * (n : ℝ)) := by ring
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (selectionPMWLaw f eta gamma J (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := selectionPMWLInfError f gamma J x
  let C := U + 2 * Real.exp 1 * U +
    288 * Real.exp 1 / (epsilon * (n : ℝ))
  have hmarked :
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
            selectionPMWLInfError f gamma J x w ≤ C := by
    dsimp [C, U]
    exact hraw.trans (add_le_add hcenter hradius)
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (selectionPMWLInfError_nonneg f gamma J x) C
    (by simpa [base, penalty, loss, C, U, selectionPMWEnvelopeWeight,
        selectionPMWDatasetBaseLaw] using hmarked)
  simpa [base, penalty, loss, C, U, selectionPMWEnvelopeProb] using htransfer

/-- The marked-loss estimate using the sharpened selection-gap second moment. -/
theorem selectionPMWEnvelope_markedLoss_le_tighter
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        16 * Real.exp 1 *
          ((pmwEnvelopeBlockWidth epsilon : ℝ) *
            pmwEnvelopePrefix epsilon) / (n : ℝ) := by
  classical
  let B : ℕ := pmwEnvelopeBlockWidth epsilon
  let U : ℝ := selectionPMWCenterUtilityBoundTight D Q eta gamma J
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by
    simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hU : 0 ≤ U := by
    simpa [U] using
      selectionPMWCenterUtilityBoundTight_nonneg
        D Q eta gamma heta hgamma J hJ
  have hbase :
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (selectionPMWLInfError f gamma J x) ≤ U := by
    simpa [U, selectionPMWCenterUtilityBoundTight,
      targetDatasetLInf_queryAnswer] using
        selectionPMWLInfError_expect_le_tight
          hn f hf eta gamma heta hgamma J hJ (queryAnswer f x) x
  have hblocks := selectionPMWEnvelope_markedMass_le_blocks
    hn B hB f eta gamma epsilon hepsilon.le J x
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
        shellFactor j.1 * U +
          (4 * (B : ℝ) / (n : ℝ)) *
            (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
    intro j
    have hshell := selectionPMWHammingBall_shell_loss_le_tight
      hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition j.1
    have hpenalty :
        0 ≤ Real.exp
          (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) :=
      Real.exp_nonneg _
    have hshell' :
        (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
          Real.exp
              (pmwEnvelopeTheta epsilon *
                (((j.1 + 1 : ℕ) : ℝ)) / 6) *
            (U + 4 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ)) := by
      simpa [B, U] using hshell
    have hmul := mul_le_mul_of_nonneg_left hshell' hpenalty
    calc
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            selectionPMWHammingBallMaxMass f eta gamma J x
                ((j.1 + 1) * B) w *
              selectionPMWLInfError f gamma J x w) ≤
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (Real.exp
                (pmwEnvelopeTheta epsilon * ((j.1 + 1 : ℕ) : ℝ) / 6) *
              (U + 4 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ))) := hmul
      _ = shellFactor j.1 * U +
          (4 * (B : ℝ) / (n : ℝ)) *
            (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
        dsimp [shellFactor]
        push_cast
        ring
  have hshellSum :
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) ≤
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (4 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
    calc
      ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) ≤
          ∑ j : Fin n,
            (shellFactor j.1 * U +
              (4 * (B : ℝ) / (n : ℝ)) *
                (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1)) :=
        Finset.sum_le_sum fun j hj => hshellPoint j
      _ = U * (∑ j ∈ Finset.range n, shellFactor j) +
          (4 * (B : ℝ) / (n : ℝ)) *
            (∑ j ∈ Finset.range n,
              (((j + 1 : ℕ) : ℝ) * shellFactor j)) := by
        rw [Fin.sum_univ_eq_sum_range
          (fun j : ℕ =>
            shellFactor j * U +
              (4 * (B : ℝ) / (n : ℝ)) *
                (((j + 1 : ℕ) : ℝ) * shellFactor j)) n]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
        ring
      _ ≤ U * (2 * Real.exp 1 * pmwEnvelopePrefix epsilon) +
          (4 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
        apply add_le_add
        · apply mul_le_mul_of_nonneg_left _ hU
          simpa [shellFactor, B] using
            finite_pmwEnvelope_shell_sum_le hepsilon n
        · apply mul_le_mul_of_nonneg_left _
            (by positivity : 0 ≤ 4 * (B : ℝ) / (n : ℝ))
          simpa [shellFactor, B] using
            finite_weighted_pmwEnvelope_shell_sum_le hepsilon n
      _ = 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (4 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by ring
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
          (selectionPMWLInfError f gamma J x) +
        ∑ j : Fin n,
          Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
            (∑ w : SelectionPMWTranscript Q J,
              selectionPMWHammingBallMaxMass f eta gamma J x
                  ((j.1 + 1) * B) w *
                selectionPMWLInfError f gamma J x w) := by
      simpa [B] using hblocks
    _ ≤ U +
        (2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
          (4 * (B : ℝ) / (n : ℝ)) *
            (4 * Real.exp 1 * pmwEnvelopePrefix epsilon)) :=
      add_le_add hbase hshellSum
    _ = selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        16 * Real.exp 1 *
          ((pmwEnvelopeBlockWidth epsilon : ℝ) *
            pmwEnvelopePrefix epsilon) / (n : ℝ) := by
      dsimp [U, B]
      ring

/-- Expected normalized-envelope loss with the tightened PMW utility bound. -/
theorem selectionPMWEnvelope_expectedLoss_le_tighter
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWEnvelopeProb f eta gamma epsilon J x w *
          selectionPMWLInfError f gamma J x w ≤
      selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        2 * Real.exp 1 *
          selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        144 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  let U := selectionPMWCenterUtilityBoundTight D Q eta gamma J
  have hraw := selectionPMWEnvelope_markedLoss_le_tighter
    hn f hf x eta gamma epsilon heta hgamma hepsilon J hJ hcomposition
  have hU : 0 ≤ U := by
    simpa [U] using
      selectionPMWCenterUtilityBoundTight_nonneg D Q eta gamma heta hgamma J hJ
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hnreal : 0 < (n : ℝ) := by exact_mod_cast hn
  have hcenter :
      U + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U ≤
        U + 2 * Real.exp 1 * U := by
    apply add_le_add_right
    have hprefU : pmwEnvelopePrefix epsilon * U ≤ U := by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hpref hU
    have hscaled := mul_le_mul_of_nonneg_left hprefU
      (by positivity : 0 ≤ 2 * Real.exp 1)
    simpa only [mul_assoc] using hscaled
  have hradius :
      16 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
        144 * Real.exp 1 / (epsilon * (n : ℝ)) := by
    have hnum :
        16 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) ≤
          144 * Real.exp 1 / epsilon := by
      calc
        16 * Real.exp 1 *
              ((pmwEnvelopeBlockWidth epsilon : ℝ) *
                pmwEnvelopePrefix epsilon) ≤
            16 * Real.exp 1 * (9 / epsilon) :=
          mul_le_mul_of_nonneg_left hwidth (by positivity)
        _ = 144 * Real.exp 1 / epsilon := by ring
    calc
      16 * Real.exp 1 *
            ((pmwEnvelopeBlockWidth epsilon : ℝ) *
              pmwEnvelopePrefix epsilon) / (n : ℝ) ≤
          (144 * Real.exp 1 / epsilon) / (n : ℝ) :=
        div_le_div_of_nonneg_right hnum hnreal.le
      _ = 144 * Real.exp 1 / (epsilon * (n : ℝ)) := by ring
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (selectionPMWLaw f eta gamma J (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := selectionPMWLInfError f gamma J x
  let C := U + 2 * Real.exp 1 * U +
    144 * Real.exp 1 / (epsilon * (n : ℝ))
  have hmarked :
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWEnvelopeWeight f eta gamma epsilon J x w *
            selectionPMWLInfError f gamma J x w ≤ C := by
    dsimp [C, U]
    exact hraw.trans (add_le_add hcenter hradius)
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (selectionPMWLInfError_nonneg f gamma J x) C
    (by simpa [base, penalty, loss, C, U, selectionPMWEnvelopeWeight,
        selectionPMWDatasetBaseLaw] using hmarked)
  simpa [base, penalty, loss, C, U, selectionPMWEnvelopeProb] using htransfer


==> anc/query-release-lean-supplement/QueryRelease/PMWEnvelopePrivacy.lean <==
import QueryRelease.DatasetBasics
import QueryRelease.SelectionPMWTranscript
import QueryRelease.TranscriptEnvelope
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Pure privacy of the selection-PMW transcript envelope

Privacy of the envelope is geometric and independent of the later utility
analysis.  The penalty is half epsilon times replacement Hamming distance;
the numerator and normalizer each consume one half of the privacy budget.
-/

/-- Half-epsilon replacement-Hamming penalty. -/
noncomputable def hammingEnvelopePenalty {D : Type*} {n : ℕ} (epsilon : ℝ)
    (x y : Fin n → D) : ℝ :=
  (epsilon / 2) * (replacementHamming x y : ℝ)

@[simp]
theorem hammingEnvelopePenalty_self
    {D : Type*} {n : ℕ} (epsilon : ℝ) (x : Fin n → D) :
    hammingEnvelopePenalty epsilon x x = 0 := by
  simp [hammingEnvelopePenalty, replacementHamming_self]

/-- The Hamming penalty is half-epsilon Lipschitz across replacement
neighbors, in both directions. -/
theorem hammingEnvelopePenalty_neighbor
    {D : Type*} {n : ℕ} (epsilon : ℝ) (hepsilon : 0 ≤ epsilon)
    (x x' : Fin n → D) (hxx' : replacementHamming x x' ≤ 1)
    (u : Fin n → D) :
    hammingEnvelopePenalty epsilon x' u ≤
        hammingEnvelopePenalty epsilon x u + epsilon / 2 ∧
      hammingEnvelopePenalty epsilon x u ≤
        hammingEnvelopePenalty epsilon x' u + epsilon / 2 := by
  have hforwardNat : replacementHamming x' u ≤ replacementHamming x u + 1 := by
    calc
      replacementHamming x' u ≤
          replacementHamming x' x + replacementHamming x u :=
        replacementHamming_triangle x' x u
      _ = replacementHamming x x' + replacementHamming x u := by
        rw [replacementHamming_symm x' x]
      _ ≤ replacementHamming x u + 1 := by omega
  have hbackwardNat : replacementHamming x u ≤ replacementHamming x' u + 1 := by
    calc
      replacementHamming x u ≤
          replacementHamming x x' + replacementHamming x' u :=
        replacementHamming_triangle x x' u
      _ ≤ replacementHamming x' u + 1 := by omega
  have hcoef : 0 ≤ epsilon / 2 := by positivity
  constructor
  · unfold hammingEnvelopePenalty
    have hcast : (replacementHamming x' u : ℝ) ≤
        (replacementHamming x u : ℝ) + 1 := by exact_mod_cast hforwardNat
    calc
      (epsilon / 2) * (replacementHamming x' u : ℝ) ≤
          (epsilon / 2) * ((replacementHamming x u : ℝ) + 1) :=
        mul_le_mul_of_nonneg_left hcast hcoef
      _ = (epsilon / 2) * (replacementHamming x u : ℝ) + epsilon / 2 := by
        ring
  · unfold hammingEnvelopePenalty
    have hcast : (replacementHamming x u : ℝ) ≤
        (replacementHamming x' u : ℝ) + 1 := by exact_mod_cast hbackwardNat
    calc
      (epsilon / 2) * (replacementHamming x u : ℝ) ≤
          (epsilon / 2) * ((replacementHamming x' u : ℝ) + 1) :=
        mul_le_mul_of_nonneg_left hcast hcoef
      _ = (epsilon / 2) * (replacementHamming x' u : ℝ) + epsilon / 2 := by
        ring

/-- Every finite transcript envelope with the Hamming penalty is pure
`epsilon`-DP, regardless of the base-law family. -/
theorem hammingTranscriptEnvelope_finitePureDP
    {D Omega : Type*} [Fintype D] [Nonempty D]
    [Fintype Omega] [DecidableEq Omega] {n : ℕ}
    (base : (Fin n → D) → FiniteLaw Omega)
    (epsilon : ℝ) (hepsilon : 0 ≤ epsilon) :
    finitePureDP epsilon
      (transcriptEnvelopeProb base (hammingEnvelopePenalty epsilon)) := by
  have h := transcriptEnvelope_finitePureDPOn
    base (hammingEnvelopePenalty epsilon)
    (hammingEnvelopePenalty_self epsilon)
    (fun x x' => replacementHamming x x' ≤ 1)
    (epsilon / 2)
    (fun x x' hxx' u =>
      hammingEnvelopePenalty_neighbor epsilon hepsilon x x' hxx' u)
  rw [show 2 * (epsilon / 2) = epsilon by ring] at h
  simpa [finitePureDPOn, finitePureDP] using h

/-- The concrete normalized selection-PMW transcript envelope. -/
noncomputable def selectionPMWEnvelopeProb
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  transcriptEnvelopeProb
    (fun y : Fin n → D =>
      (selectionPMWLaw f eta gamma J (queryAnswer f y)).toFiniteLaw)
    (hammingEnvelopePenalty epsilon) x w

theorem selectionPMWEnvelopeProb_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    0 ≤ selectionPMWEnvelopeProb f eta gamma epsilon J x w := by
  exact transcriptEnvelopeProb_nonneg _ _ x w

theorem selectionPMWEnvelopeProb_sum
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) :
    ∑ w : SelectionPMWTranscript Q J,
      selectionPMWEnvelopeProb f eta gamma epsilon J x w = 1 := by
  exact transcriptEnvelopeProb_sum _ _
    (hammingEnvelopePenalty_self epsilon) x

theorem selectionPMWEnvelope_finitePureDP
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    [DecidableEq (SelectionPMWTranscript Q J)]
    (f : D → Q → ℝ) (eta gamma epsilon : ℝ) (hepsilon : 0 ≤ epsilon) :
    finitePureDP epsilon
      (selectionPMWEnvelopeProb (n := n) f eta gamma epsilon J) := by
  exact hammingTranscriptEnvelope_finitePureDP
    (fun y : Fin n → D =>
      (selectionPMWLaw f eta gamma J (queryAnswer f y)).toFiniteLaw)
    epsilon hepsilon


==> anc/query-release-lean-supplement/QueryRelease/PMWEnvelopeShellBounds.lean <==
import QueryRelease.PMWEnvelopeArithmetic
import QueryRelease.PMWHammingBallBounds
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 6000

/-!
# Optimized PMW likelihood bounds on one radial shell

This file turns the exact near- and far-ball estimates into the single
dimension-free growth factor used by the transcript envelope.  The only
global numerical hypothesis is the likelihood-composition constraint on
`J`, `eta`, `n`, and `epsilon`.
-/

/-- The quadratic likelihood exponent at replacement radius `R`. -/
noncomputable def pmwEnvelopeRadiusExponent
    (eta : ℝ) (J R n : ℕ) : ℝ :=
  (J : ℝ) * (2 * eta ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2)

/-- The radius-free coefficient in `pmwEnvelopeRadiusExponent`. -/
noncomputable def pmwEnvelopeCompositionCoefficient
    (eta : ℝ) (J n : ℕ) : ℝ :=
  (J : ℝ) * 2 * eta ^ 2 / (n : ℝ) ^ 2

theorem pmwEnvelopeRadiusExponent_eq
    (eta : ℝ) (J R n : ℕ) :
    pmwEnvelopeRadiusExponent eta J R n =
      pmwEnvelopeCompositionCoefficient eta J n * (R : ℝ) ^ 2 := by
  unfold pmwEnvelopeRadiusExponent pmwEnvelopeCompositionCoefficient
  ring

theorem pmwEnvelopeRadiusExponent_pos
    {eta : ℝ} {J R n : ℕ}
    (heta : 0 < eta) (hJ : 0 < J) (hR : 0 < R) (hn : 0 < n) :
    0 < pmwEnvelopeRadiusExponent eta J R n := by
  unfold pmwEnvelopeRadiusExponent
  positivity

theorem pmwEnvelopeRadiusExponent_composition_le
    {eta epsilon L : ℝ} {J R n : ℕ}
    (hL : 0 < L)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 / L) :
    pmwEnvelopeRadiusExponent eta J R n ≤
      pmwEnvelopeC0 * epsilon ^ 2 * (R : ℝ) ^ 2 / L := by
  rw [pmwEnvelopeRadiusExponent_eq]
  have hR : 0 ≤ (R : ℝ) ^ 2 := sq_nonneg _
  calc
    pmwEnvelopeCompositionCoefficient eta J n * (R : ℝ) ^ 2 ≤
        (pmwEnvelopeC0 * epsilon ^ 2 / L) * (R : ℝ) ^ 2 :=
      mul_le_mul_of_nonneg_right hcomposition hR
    _ = pmwEnvelopeC0 * epsilon ^ 2 * (R : ℝ) ^ 2 / L := by
      field_simp [hL.ne'] <;> ring

theorem pmwEnvelopeRadiusExponent_growth_le
    {eta epsilon L : ℝ} {J n : ℕ}
    (hL : 0 < L) (hepsilon : 0 < epsilon)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 / L)
    (j : ℕ) :
    5 * Real.sqrt
        (pmwEnvelopeRadiusExponent eta J
          ((j + 1) * pmwEnvelopeBlockWidth epsilon) n * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
  let R : ℕ := (j + 1) * pmwEnvelopeBlockWidth epsilon
  have hR : 0 < R := by
    dsimp [R]
    exact Nat.mul_pos (by omega) (pmwEnvelopeBlockWidth_pos epsilon)
  have hA : 0 ≤ pmwEnvelopeRadiusExponent eta J R n := by
    unfold pmwEnvelopeRadiusExponent
    positivity
  apply five_sqrt_le_block_growth j hA hL hepsilon
    (Nat.cast_nonneg R)
    (pmwEnvelopeRadiusExponent_composition_le hL hcomposition)
  dsimp [R]
  push_cast
  exact le_rfl

private theorem pmwEnvelope_near_factor_le
    {D : Type*} [Fintype D] [Nonempty D]
    {A epsilon : ℝ} (hA : 0 < A)
    (hnear : A ≤ Real.log (Fintype.card (QueryMove D) : ℝ))
    {j : ℕ}
    (hgrowth :
      5 * Real.sqrt
          (A * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) :
    Real.exp A *
        (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp
              (A *
                (pmwNearLikelihoodOrder A
                    (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ) ^ 2)) ^
          (1 /
            (pmwNearLikelihoodOrder A
              (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ))) ≤
      Real.exp
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  let M : ℝ := (Fintype.card (QueryMove D) : ℝ)
  have hM : 1 < M := by
    simpa [M] using one_lt_card_queryMove_cast D
  have hoptimized := near_queryMoveCode_exp_rpow_le D hA hnear
  have htotal :
      A + 4 * Real.sqrt (A * Real.log M) ≤
        5 * Real.sqrt (A * Real.log M) :=
    near_total_exponent_le_five_sqrt hA (Real.log_pos hM)
      (by simpa [M] using hnear)
  calc
    Real.exp A *
        (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp
              (A *
                (pmwNearLikelihoodOrder A
                    (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ) ^ 2)) ^
          (1 /
            (pmwNearLikelihoodOrder A
              (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ))) ≤
        Real.exp A * Real.exp (4 * Real.sqrt (A * Real.log M)) := by
      apply mul_le_mul_of_nonneg_left
        (by simpa [M] using hoptimized) (Real.exp_nonneg _)
    _ = Real.exp (A + 4 * Real.sqrt (A * Real.log M)) := by
      rw [Real.exp_add]
    _ ≤ Real.exp (5 * Real.sqrt (A * Real.log M)) :=
      Real.exp_le_exp.mpr htotal
    _ ≤ Real.exp
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
      apply Real.exp_le_exp.mpr
      simpa [M] using hgrowth

private theorem pmwEnvelope_far_factor_le
    {D : Type*} [Fintype D] [Nonempty D]
    {A epsilon : ℝ} (hA : 0 < A)
    (hfar : Real.log (Fintype.card (QueryMove D) : ℝ) ≤ A)
    {j : ℕ}
    (hgrowth :
      5 * Real.sqrt
          (A * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) :
    Real.exp
          (A / (pmwFarSampleLength A
            (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ)) *
        (Fintype.card
          (Fin (pmwFarSampleLength A
              (Real.log (Fintype.card (QueryMove D) : ℝ))) → QueryMove D) : ℝ) ≤
      Real.exp
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  let M : ℝ := (Fintype.card (QueryMove D) : ℝ)
  let s : ℕ := pmwFarSampleLength A (Real.log M)
  have hM : 1 < M := by
    simpa [M] using one_lt_card_queryMove_cast D
  have hL : 0 < Real.log M := Real.log_pos hM
  have hoptimized := exp_div_mul_queryMoveCode_le_of_farSampleLength D hA
  have htotal := far_total_exponent_le_three_sqrt hA hL (by simpa [M] using hfar)
  calc
    Real.exp
          (A / (pmwFarSampleLength A
            (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ)) *
        (Fintype.card
          (Fin (pmwFarSampleLength A
              (Real.log (Fintype.card (QueryMove D) : ℝ))) → QueryMove D) : ℝ) ≤
        Real.exp (2 * Real.sqrt (A * Real.log M) + Real.log M) := by
      simpa [M] using hoptimized
    _ ≤ Real.exp (3 * Real.sqrt (A * Real.log M)) :=
      Real.exp_le_exp.mpr htotal
    _ ≤ Real.exp (5 * Real.sqrt (A * Real.log M)) := by
      apply Real.exp_le_exp.mpr
      nlinarith [Real.sqrt_nonneg (A * Real.log M)]
    _ ≤ Real.exp
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
      apply Real.exp_le_exp.mpr
      simpa [M] using hgrowth

/-- Every shell Hamming-ball maximum has a common dimension-free mass
growth bound. -/
theorem selectionPMWHammingBall_shell_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta epsilon gamma : ℝ) (heta : 0 < eta)
    (hepsilon : 0 < epsilon) (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ))
    (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x
          ((j + 1) * pmwEnvelopeBlockWidth epsilon) w ≤
      Real.exp
        (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  classical
  let R : ℕ := (j + 1) * pmwEnvelopeBlockWidth epsilon
  let L : ℝ := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A : ℝ := pmwEnvelopeRadiusExponent eta J R n
  have hR : 0 < R := by
    dsimp [R]
    exact Nat.mul_pos (by omega) (pmwEnvelopeBlockWidth_pos epsilon)
  have hL : 0 < L := by
    simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := by
    exact pmwEnvelopeRadiusExponent_pos heta hJ hR hn
  have hgrowth :
      5 * Real.sqrt (A * L) ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using pmwEnvelopeRadiusExponent_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := selectionPMWHammingBall_near_mass_le
      R hR hn f hf x 1 (by omega) eta gamma J order horder
    have hrenyi :
        (J : ℝ) *
            ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
              (((order : ℝ) * eta) ^ 2) / 2) =
          A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hone :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    have hfinal := hball.trans (by
      simpa [A, L, order] using
        pmwEnvelope_near_factor_le (D := D) hA hnear hgrowth)
    simpa [R] using hfinal
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := selectionPMWHammingBall_far_mass_le
      R hR hn f hf x s hs eta gamma J
    have hmaurey :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 /
              ((s : ℝ) * (n : ℝ) ^ 2)) =
          A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    rw [hmaurey] at hball
    exact hball.trans (by
      simpa [A, L, s] using
        pmwEnvelope_far_factor_le (D := D) hA hfar hgrowth)

theorem selectionPMWRadiusUtilityBound_eq
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J R n : ℕ) :
    selectionPMWRadiusUtilityBound D Q eta gamma J R n =
      selectionPMWCenterUtilityBound D Q eta gamma J +
        8 * (R : ℝ) / (n : ℝ) := by
  unfold selectionPMWRadiusUtilityBound selectionPMWCenterUtilityBound
  ring

theorem selectionPMWCenterUtilityBound_nonneg
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) :
    0 ≤ selectionPMWCenterUtilityBound D Q eta gamma J := by
  unfold selectionPMWCenterUtilityBound
  have hD : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have hlogD : 0 ≤ Real.log (Fintype.card D : ℝ) := Real.log_nonneg hD
  have hJcast : 0 < (J : ℝ) := by exact_mod_cast hJ
  have hSQ : (1 : ℝ) ≤ 2 * (Fintype.card (SignedQuery Q) : ℝ) := by
    have hc : 1 ≤ Fintype.card (SignedQuery Q) := Fintype.card_pos
    exact_mod_cast (show 1 ≤ 2 * Fintype.card (SignedQuery Q) by omega)
  have hlogQ :
      0 ≤ Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) :=
    Real.log_nonneg hSQ
  positivity

/-- Expected loss of the unmodified center PMW law. -/
theorem selectionPMW_centerLoss_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J (queryAnswer f x)).expect
        (selectionPMWLInfError f gamma J x) ≤
      selectionPMWCenterUtilityBound D Q eta gamma J := by
  simpa [selectionPMWCenterUtilityBound, targetDatasetLInf_queryAnswer] using
    selectionPMWLInfError_expect_le hn f hf eta gamma heta hgamma J hJ
      (queryAnswer f x) x

/-- The same shell factor controls the marked loss, with only the robust
center utility and the explicit Hamming-radius mismatch remaining. -/
theorem selectionPMWHammingBall_shell_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ))
    (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x
            ((j + 1) * pmwEnvelopeBlockWidth epsilon) w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp
          (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
        (selectionPMWCenterUtilityBound D Q eta gamma J +
          8 * (((j + 1) * pmwEnvelopeBlockWidth epsilon : ℕ) : ℝ) /
            (n : ℝ)) := by
  classical
  let R : ℕ := (j + 1) * pmwEnvelopeBlockWidth epsilon
  let L : ℝ := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A : ℝ := pmwEnvelopeRadiusExponent eta J R n
  have hR : 0 < R := by
    dsimp [R]
    exact Nat.mul_pos (by omega) (pmwEnvelopeBlockWidth_pos epsilon)
  have hL : 0 < L := by
    simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := pmwEnvelopeRadiusExponent_pos heta hJ hR hn
  have hU : 0 ≤ selectionPMWCenterUtilityBound D Q eta gamma J :=
    selectionPMWCenterUtilityBound_nonneg D Q eta gamma heta hgamma J hJ
  have hgrowth :
      5 * Real.sqrt (A * L) ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using pmwEnvelopeRadiusExponent_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := selectionPMWHammingBall_near_loss_le
      R hR hn f hf x 1 (by omega) eta gamma heta hgamma J hJ order horder
    have hrenyi :
        (J : ℝ) *
            ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
              (((order : ℝ) * eta) ^ 2) / 2) =
          A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hfactor := pmwEnvelope_near_factor_le (D := D) hA hnear hgrowth
    have hone :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    calc
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWHammingBallMaxMass f eta gamma J x R w *
            selectionPMWLInfError f gamma J x w ≤
          (Real.exp A *
            (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
                Real.exp (A * (order : ℝ) ^ 2)) ^
              (1 / (order : ℝ)))) *
            selectionPMWCenterUtilityBound D Q eta gamma J := by
          simpa [mul_assoc] using hball
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          selectionPMWCenterUtilityBound D Q eta gamma J :=
        mul_le_mul_of_nonneg_right (by simpa [A, L, order] using hfactor) hU
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          (selectionPMWCenterUtilityBound D Q eta gamma J +
            8 * (R : ℝ) / (n : ℝ)) := by
        apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
        have : 0 ≤ 8 * (R : ℝ) / (n : ℝ) := by positivity
        linarith
      _ = _ := by rfl
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := selectionPMWHammingBall_far_loss_le
      R hR hn f hf x s hs eta gamma heta hgamma J hJ
    have hmaurey :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 /
              ((s : ℝ) * (n : ℝ) ^ 2)) =
          A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hfactor := pmwEnvelope_far_factor_le (D := D) hA hfar hgrowth
    rw [hmaurey] at hball
    calc
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWHammingBallMaxMass f eta gamma J x R w *
            selectionPMWLInfError f gamma J x w ≤
          (Real.exp (A / (s : ℝ)) *
            (Fintype.card (Fin s → QueryMove D) : ℝ)) *
              selectionPMWRadiusUtilityBound D Q eta gamma J R n := by
          simpa [mul_assoc] using hball
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          selectionPMWRadiusUtilityBound D Q eta gamma J R n := by
        apply mul_le_mul_of_nonneg_right
          (by simpa [A, L, s] using hfactor)
        rw [selectionPMWRadiusUtilityBound_eq]
        exact add_nonneg hU (by positivity)
      _ = Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          (selectionPMWCenterUtilityBound D Q eta gamma J +
            8 * (R : ℝ) / (n : ℝ)) := by
        rw [selectionPMWRadiusUtilityBound_eq]
      _ = _ := by rfl

theorem selectionPMWRadiusUtilityBoundTight_eq
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J R n : ℕ) :
    selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n =
      selectionPMWCenterUtilityBoundTight D Q eta gamma J +
        4 * (R : ℝ) / (n : ℝ) := by
  unfold selectionPMWRadiusUtilityBoundTight
    selectionPMWCenterUtilityBoundTight
  ring

theorem selectionPMWCenterUtilityBoundTight_nonneg
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) :
    0 ≤ selectionPMWCenterUtilityBoundTight D Q eta gamma J := by
  unfold selectionPMWCenterUtilityBoundTight
  have hD : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have hlogD : 0 ≤ Real.log (Fintype.card D : ℝ) := Real.log_nonneg hD
  have hJcast : 0 < (J : ℝ) := by exact_mod_cast hJ
  have hSQ : (1 : ℝ) ≤ 2 * (Fintype.card (SignedQuery Q) : ℝ) := by
    have hc : 1 ≤ Fintype.card (SignedQuery Q) := Fintype.card_pos
    exact_mod_cast (show 1 ≤ 2 * Fintype.card (SignedQuery Q) by omega)
  have hlogQ :
      0 ≤ Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) :=
    Real.log_nonneg hSQ
  positivity

/-- The common shell factor with the tightened PMW utility contribution. -/
theorem selectionPMWHammingBall_shell_loss_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (eta gamma epsilon : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition :
      pmwEnvelopeCompositionCoefficient eta J n ≤
        pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ))
    (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x
            ((j + 1) * pmwEnvelopeBlockWidth epsilon) w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp
          (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
        (selectionPMWCenterUtilityBoundTight D Q eta gamma J +
          4 * (((j + 1) * pmwEnvelopeBlockWidth epsilon : ℕ) : ℝ) /
            (n : ℝ)) := by
  classical
  let R : ℕ := (j + 1) * pmwEnvelopeBlockWidth epsilon
  let L : ℝ := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A : ℝ := pmwEnvelopeRadiusExponent eta J R n
  have hR : 0 < R := by
    dsimp [R]
    exact Nat.mul_pos (by omega) (pmwEnvelopeBlockWidth_pos epsilon)
  have hL : 0 < L := by
    simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := pmwEnvelopeRadiusExponent_pos heta hJ hR hn
  have hU : 0 ≤ selectionPMWCenterUtilityBoundTight D Q eta gamma J :=
    selectionPMWCenterUtilityBoundTight_nonneg
      D Q eta gamma heta hgamma J hJ
  have hgrowth :
      5 * Real.sqrt (A * L) ≤
        pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using pmwEnvelopeRadiusExponent_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := selectionPMWHammingBall_near_loss_le_tight
      R hR hn f hf x 1 (by omega) eta gamma heta hgamma J hJ order horder
    have hrenyi :
        (J : ℝ) *
            ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
              (((order : ℝ) * eta) ^ 2) / 2) =
          A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hfactor := pmwEnvelope_near_factor_le (D := D) hA hnear hgrowth
    have hone :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    calc
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWHammingBallMaxMass f eta gamma J x R w *
            selectionPMWLInfError f gamma J x w ≤
          (Real.exp A *
            (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
                Real.exp (A * (order : ℝ) ^ 2)) ^
              (1 / (order : ℝ)))) *
            selectionPMWCenterUtilityBoundTight D Q eta gamma J := by
          simpa [mul_assoc] using hball
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          selectionPMWCenterUtilityBoundTight D Q eta gamma J :=
        mul_le_mul_of_nonneg_right
          (by simpa [A, L, order] using hfactor) hU
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          (selectionPMWCenterUtilityBoundTight D Q eta gamma J +
            4 * (R : ℝ) / (n : ℝ)) := by
        apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
        have : 0 ≤ 4 * (R : ℝ) / (n : ℝ) := by positivity
        linarith
      _ = _ := by rfl
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := selectionPMWHammingBall_far_loss_le_tight
      R hR hn f hf x s hs eta gamma heta hgamma J hJ
    have hmaurey :
        (J : ℝ) *
            (2 * eta ^ 2 * (R : ℝ) ^ 2 /
              ((s : ℝ) * (n : ℝ) ^ 2)) =
          A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hfactor := pmwEnvelope_far_factor_le (D := D) hA hfar hgrowth
    rw [hmaurey] at hball
    calc
      ∑ w : SelectionPMWTranscript Q J,
          selectionPMWHammingBallMaxMass f eta gamma J x R w *
            selectionPMWLInfError f gamma J x w ≤
          (Real.exp (A / (s : ℝ)) *
            (Fintype.card (Fin s → QueryMove D) : ℝ)) *
              selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n := by
          simpa [mul_assoc] using hball
      _ ≤ Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n := by
        apply mul_le_mul_of_nonneg_right
          (by simpa [A, L, s] using hfactor)
        rw [selectionPMWRadiusUtilityBoundTight_eq]
        exact add_nonneg hU (by positivity)
      _ = Real.exp
            (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
          (selectionPMWCenterUtilityBoundTight D Q eta gamma J +
            4 * (R : ℝ) / (n : ℝ)) := by
        rw [selectionPMWRadiusUtilityBoundTight_eq]
      _ = _ := by rfl


==> anc/query-release-lean-supplement/QueryRelease/PMWHammingBallBounds.lean <==
import QueryRelease.PMWLikelihoodMaurey
import QueryRelease.SelectionPMWNearMax
import QueryRelease.SelectionPMWUtility
import QueryRelease.DatasetBasics
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 5000

/-!
# Selection-PMW likelihood bounds on replacement-Hamming balls

This file combines the pointwise likelihood-level Maurey theorem with the
finite maximum/Renyi inequality and robust PMW utility.  The output consists
of exact near- and far-ball estimates; radial blocking and parameter choices
are deliberately deferred to the envelope module.
-/

/-- Closed replacement-Hamming ball around `x`. -/
def ReplacementHammingBall {D : Type*} {n : ℕ}
    (x : Fin n → D) (R : ℕ) :=
  {y : Fin n → D // replacementHamming x y ≤ R}

noncomputable instance instFintypeReplacementHammingBall
    {D : Type*} [Fintype D] {n : ℕ} (x : Fin n → D) (R : ℕ) :
    Fintype (ReplacementHammingBall x R) := by
  classical
  exact Fintype.subtype
    (Finset.univ.filter (fun y : Fin n → D => replacementHamming x y ≤ R))
    (by intro y; simp)

instance instNonemptyReplacementHammingBall
    {D : Type*} {n : ℕ} (x : Fin n → D) (R : ℕ) :
    Nonempty (ReplacementHammingBall x R) :=
  ⟨⟨x, by simp [replacementHamming_self]⟩⟩

/-- Pointwise maximum PMW transcript mass over a Hamming ball. -/
noncomputable def selectionPMWHammingBallMaxMass
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (R : ℕ) (w : SelectionPMWTranscript Q J) : ℝ :=
  finiteLawMaxMass
    (fun y : ReplacementHammingBall x R =>
      (selectionPMWLaw f eta gamma J (queryAnswer f y.1)).toFiniteLaw)
    w

theorem selectionPMWHammingBallMaxMass_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (R : ℕ) (w : SelectionPMWTranscript Q J) :
    0 ≤ selectionPMWHammingBallMaxMass f eta gamma J x R w := by
  classical
  let y : ReplacementHammingBall x R :=
    ⟨x, by simp [replacementHamming_self]⟩
  exact ((selectionPMWLaw f eta gamma J
      (queryAnswer f y.1)).toFiniteLaw.mass_nonneg w).trans
    (by
      unfold selectionPMWHammingBallMaxMass finiteLawMaxMass
      exact Finset.le_sup'
        (f := fun u : ReplacementHammingBall x R =>
          selectionPMWLaw f eta gamma J (queryAnswer f u.1) w)
        (Finset.mem_univ y))

/-- A maximum of nonnegative finite-law masses is at most their sum. -/
theorem finiteLawMaxMass_le_sum
    {I Omega : Type*} [Fintype I] [Nonempty I] [Fintype Omega]
    (P : I → FiniteLaw Omega) (omega : Omega) :
    finiteLawMaxMass P omega ≤ ∑ i : I, P i omega := by
  classical
  unfold finiteLawMaxMass
  apply Finset.sup'_le
  intro i hi
  exact Finset.single_le_sum
    (fun j _ => (P j).mass_nonneg omega) (Finset.mem_univ i)

/-- Every likelihood in a Hamming ball is dominated by the same universal
move codebook, hence so is their pointwise maximum. -/
theorem selectionPMWHammingBallMaxMass_le_universalMoveMax
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (J : ℕ) (w : SelectionPMWTranscript Q J) :
    selectionPMWHammingBallMaxMass f eta gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J
              (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw)
          w := by
  classical
  unfold selectionPMWHammingBallMaxMass finiteLawMaxMass
  apply Finset.sup'_le
  intro y hy
  simpa only [selectionPMWLaw_apply] using
    selectionPMWLikelihood_le_universalMoveMax
      R hR hn f hf x y.1 y.2 s hs eta gamma J w

/-- Exact near-ball marked-mass estimate.  A natural likelihood order at
least two leaves only the base law's `L²` loss norm. -/
theorem selectionPMWHammingBall_near_expect_le_L2
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (J : ℕ)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w * G w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            (selectionPMWLaw f eta gamma J
              (queryAnswer f x)).toFiniteLaw.nonnegLp 2 G) := by
  let c : ℝ := (J : ℝ) *
    (2 * eta ^ 2 * (R : ℝ) ^ 2 / ((s : ℝ) * (n : ℝ) ^ 2))
  let B : ℝ := 2 * (R : ℝ) / (n : ℝ)
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  have hpoint : ∀ w,
      selectionPMWHammingBallMaxMass f eta gamma J x R w ≤
        Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w := by
    intro w
    simpa [c, codeTarget] using
      selectionPMWHammingBallMaxMass_le_universalMoveMax
        R hR hn f hf x s hs eta gamma J w
  have hB : 0 < B := by
    dsimp [B]
    positivity
  have hcodeDistance : ∀ z q,
      |codeTarget z q - queryAnswer f x q| ≤ B := by
    intro z q
    simpa [codeTarget, B] using
      universalScaledMoveTarget_distance_le
        f hf (queryAnswer f x) R s n hs hn z q
  have hnear := selectionPMW_nearMax_expect_le_L2
    f eta gamma J codeTarget (queryAnswer f x) B hB hcodeDistance
    G hG order horder
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w * G w ≤
      ∑ w : SelectionPMWTranscript Q J,
        (Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w) *
          G w := by
            apply Finset.sum_le_sum
            intro w hw
            exact mul_le_mul_of_nonneg_right (hpoint w) (hG w)
    _ = Real.exp c *
        (∑ w : SelectionPMWTranscript Q J,
          finiteLawMaxMass
            (fun z : Fin s → QueryMove D =>
              (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w *
            G w) := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro w hw
          ring
    _ ≤ Real.exp c *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            (selectionPMWLaw f eta gamma J
              (queryAnswer f x)).toFiniteLaw.nonnegLp 2 G) :=
      mul_le_mul_of_nonneg_left hnear (Real.exp_nonneg _)
    _ = Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            (selectionPMWLaw f eta gamma J
              (queryAnswer f x)).toFiniteLaw.nonnegLp 2 G) := by
      rfl

/-- Exact far-ball marked-mass estimate from `max ≤ sum`.  The caller only
has to bound the expected loss under each universal code target. -/
theorem selectionPMWHammingBall_far_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (J : ℕ)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (U : ℝ)
    (hcode : ∀ z : Fin s → QueryMove D,
      (selectionPMWLaw f eta gamma J
        (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect G ≤ U) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w * G w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) * U) := by
  let c : ℝ := (J : ℝ) *
    (2 * eta ^ 2 * (R : ℝ) ^ 2 / ((s : ℝ) * (n : ℝ) ^ 2))
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  have hpoint : ∀ w,
      selectionPMWHammingBallMaxMass f eta gamma J x R w ≤
        Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w := by
    intro w
    simpa [c, codeTarget] using
      selectionPMWHammingBallMaxMass_le_universalMoveMax
        R hR hn f hf x s hs eta gamma J w
  calc
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w * G w ≤
      Real.exp c *
        (∑ w : SelectionPMWTranscript Q J,
          finiteLawMaxMass
            (fun z : Fin s → QueryMove D =>
              (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w *
            G w) := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro w hw
      calc
        selectionPMWHammingBallMaxMass f eta gamma J x R w * G w ≤
            (Real.exp c * finiteLawMaxMass
              (fun z : Fin s → QueryMove D =>
                (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w) *
              G w := mul_le_mul_of_nonneg_right (hpoint w) (hG w)
        _ = Real.exp c *
            (finiteLawMaxMass
              (fun z : Fin s → QueryMove D =>
                (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w *
              G w) := by ring
    _ ≤ Real.exp c *
        (∑ w : SelectionPMWTranscript Q J,
          (∑ z : Fin s → QueryMove D,
            selectionPMWLaw f eta gamma J (codeTarget z) w) * G w) := by
      apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
      apply Finset.sum_le_sum
      intro w hw
      exact mul_le_mul_of_nonneg_right
        (finiteLawMaxMass_le_sum
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w)
        (hG w)
    _ = Real.exp c *
        (∑ z : Fin s → QueryMove D,
          (selectionPMWLaw f eta gamma J (codeTarget z)).expect G) := by
      congr 1
      unfold PositiveFiniteLaw.expect FiniteLaw.expect
      simp_rw [Finset.sum_mul]
      rw [Finset.sum_comm]
    _ ≤ Real.exp c * (∑ _z : Fin s → QueryMove D, U) :=
      mul_le_mul_of_nonneg_left
        (Finset.sum_le_sum fun z hz => hcode z) (Real.exp_nonneg _)
    _ = Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) * U) := by
      simp [c]

/-- Every universal code target lies within the advertised sup distance of
the center dataset. -/
theorem targetDatasetLInf_universalScaledMoveTarget_le
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (R s : ℕ) (hs : 0 < s) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (z : Fin s → QueryMove D) :
    targetDatasetLInf f
        (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
      2 * (R : ℝ) / (n : ℝ) := by
  classical
  unfold targetDatasetLInf
  apply Finset.sup'_le
  intro q hq
  exact universalScaledMoveTarget_distance_le
    f hf (queryAnswer f x) R s n hs hn z q

/-- The exact dataset answer vector has zero target mismatch. -/
@[simp]
theorem targetDatasetLInf_queryAnswer
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (x : Fin n → D) :
    targetDatasetLInf f (queryAnswer f x) x = 0 := by
  classical
  unfold targetDatasetLInf
  simp

/-- The finite `L²` expression used by the maximum theorem is exactly the
square root of the ordinary second moment for a nonnegative loss. -/
theorem FiniteLaw.nonnegLp_two_eq_sqrt
    {Omega : Type*} [Fintype Omega]
    (P : FiniteLaw Omega) (G : Omega → ℝ) :
    P.nonnegLp 2 G = Real.sqrt (P.expect (fun omega => G omega ^ 2)) := by
  unfold FiniteLaw.nonnegLp
  rw [← Real.sqrt_eq_rpow]
  apply congrArg Real.sqrt
  apply congrArg P.expect
  funext omega
  exact Real.rpow_two (G omega)

@[simp]
theorem FiniteLaw.nonnegLp_two_one
    {Omega : Type*} [Fintype Omega] (P : FiniteLaw Omega) :
    P.nonnegLp 2 (fun _ => 1) = 1 := by
  unfold FiniteLaw.nonnegLp
  simp

/-- Near-ball total-mass bound. -/
theorem selectionPMWHammingBall_near_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (J : ℕ)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ))) := by
  have h := selectionPMWHammingBall_near_expect_le_L2
    R hR hn f hf x s hs eta gamma J (fun _ => 1) (fun _ => by norm_num)
    order horder
  simpa using h

/-- Far-ball total-mass bound. -/
theorem selectionPMWHammingBall_far_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (J : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (Fintype.card (Fin s → QueryMove D) : ℝ) := by
  have h := selectionPMWHammingBall_far_expect_le
    R hR hn f hf x s hs eta gamma J (fun _ => 1) (fun _ => by norm_num)
    1 (fun z => by
      change (selectionPMWLaw f eta gamma J
        (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw.expect
          (fun _ => 1) ≤ 1
      rw [FiniteLaw.expect_one])
  simpa using h

/-- Explicit robust-utility bound at the center target. -/
noncomputable def selectionPMWCenterUtilityBound
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J : ℕ) : ℝ :=
  2 * (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2) +
    16 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)

/-- Explicit robust-utility bound for code targets within coordinate distance
`2R/n` of the center dataset. -/
noncomputable def selectionPMWRadiusUtilityBound
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J R n : ℕ) : ℝ :=
  2 * (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
      4 * (R : ℝ) / (n : ℝ)) +
    16 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)

/-- The base-target loss has the required `L²` norm bound. -/
theorem selectionPMW_centerLoss_nonnegLp_two_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J
      (queryAnswer f x)).toFiniteLaw.nonnegLp 2
        (selectionPMWLInfError f gamma J x) ≤
      selectionPMWCenterUtilityBound D Q eta gamma J := by
  rw [FiniteLaw.nonnegLp_two_eq_sqrt]
  simpa [selectionPMWCenterUtilityBound, targetDatasetLInf_queryAnswer] using
    selectionPMWLInfError_L2_le hn f hf eta gamma heta hgamma J hJ
      (queryAnswer f x) x

/-- Robust expected utility for every universal code target. -/
theorem selectionPMW_codeTarget_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R s : ℕ) (hs : 0 < s) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (x : Fin n → D)
    (z : Fin s → QueryMove D) :
    (selectionPMWLaw f eta gamma J
      (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect
        (selectionPMWLInfError f gamma J x) ≤
      selectionPMWRadiusUtilityBound D Q eta gamma J R n := by
  have hutility := selectionPMWLInfError_expect_le
    hn f hf eta gamma heta hgamma J hJ
    (universalScaledMoveTarget f (queryAnswer f x) R s n z) x
  have htarget := targetDatasetLInf_universalScaledMoveTarget_le
    R s hs hn f hf x z
  unfold selectionPMWRadiusUtilityBound
  refine hutility.trans ?_
  have htarget2 :
      2 * targetDatasetLInf f
          (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
        4 * (R : ℝ) / (n : ℝ) := by
    calc
      2 * targetDatasetLInf f
            (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
          2 * (2 * (R : ℝ) / (n : ℝ)) :=
        mul_le_mul_of_nonneg_left htarget (by norm_num)
      _ = 4 * (R : ℝ) / (n : ℝ) := by ring
  have hinner :
      Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
          2 * targetDatasetLInf f
            (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
        Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
          4 * (R : ℝ) / (n : ℝ) :=
    add_le_add_right htarget2 _
  have houter := mul_le_mul_of_nonneg_left hinner (show (0 : ℝ) ≤ 2 by norm_num)
  exact add_le_add_left houter _

/-- Sharpened center utility supplied by the tight selection-gap `L²` bound. -/
noncomputable def selectionPMWCenterUtilityBoundTight
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J : ℕ) : ℝ :=
  Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
    4 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)

/-- Sharpened robust utility for a code target at radius `R`. -/
noncomputable def selectionPMWRadiusUtilityBoundTight
    (D Q : Type*) [Fintype D] [Fintype Q]
    (eta gamma : ℝ) (J R n : ℕ) : ℝ :=
  Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
    4 * (R : ℝ) / (n : ℝ) +
    4 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)

theorem selectionPMW_centerLoss_nonnegLp_two_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J
      (queryAnswer f x)).toFiniteLaw.nonnegLp 2
        (selectionPMWLInfError f gamma J x) ≤
      selectionPMWCenterUtilityBoundTight D Q eta gamma J := by
  rw [FiniteLaw.nonnegLp_two_eq_sqrt]
  simpa [selectionPMWCenterUtilityBoundTight,
    targetDatasetLInf_queryAnswer] using
      selectionPMWLInfError_L2_le_tight
        hn f hf eta gamma heta hgamma J hJ (queryAnswer f x) x

theorem selectionPMW_codeTarget_expect_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R s : ℕ) (hs : 0 < s) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (x : Fin n → D)
    (z : Fin s → QueryMove D) :
    (selectionPMWLaw f eta gamma J
      (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect
        (selectionPMWLInfError f gamma J x) ≤
      selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n := by
  have hutility := selectionPMWLInfError_expect_le_tight
    hn f hf eta gamma heta hgamma J hJ
    (universalScaledMoveTarget f (queryAnswer f x) R s n z) x
  have htarget := targetDatasetLInf_universalScaledMoveTarget_le
    R s hs hn f hf x z
  unfold selectionPMWRadiusUtilityBoundTight
  refine hutility.trans ?_
  have htarget2 :
      2 * targetDatasetLInf f
          (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
        4 * (R : ℝ) / (n : ℝ) := by
    calc
      2 * targetDatasetLInf f
            (universalScaledMoveTarget f (queryAnswer f x) R s n z) x ≤
          2 * (2 * (R : ℝ) / (n : ℝ)) :=
        mul_le_mul_of_nonneg_left htarget (by norm_num)
      _ = 4 * (R : ℝ) / (n : ℝ) := by ring
  linarith

/-- Near-ball expected loss with the PMW base `L²` norm discharged. -/
theorem selectionPMWHammingBall_near_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            selectionPMWCenterUtilityBound D Q eta gamma J) := by
  have hnear := selectionPMWHammingBall_near_expect_le_L2
    R hR hn f hf x s hs eta gamma J
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
    order horder
  have hcenter := selectionPMW_centerLoss_nonnegLp_two_le
    hn f hf eta gamma heta hgamma J hJ x
  let A : ℝ := Real.exp ((J : ℝ) *
      (2 * eta ^ 2 * (R : ℝ) ^ 2 /
        ((s : ℝ) * (n : ℝ) ^ 2)))
  let H : ℝ := ((Fintype.card (Fin s → QueryMove D) : ℝ) *
      Real.exp ((J : ℝ) *
        ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
          (((order : ℝ) * eta) ^ 2) / 2))) ^
    (1 / (order : ℝ))
  have hA : 0 ≤ A := Real.exp_nonneg _
  have hH : 0 ≤ H := Real.rpow_nonneg
    (mul_nonneg (Nat.cast_nonneg _) (Real.exp_nonneg _)) _
  exact hnear.trans (by
    change A * (H * _ ) ≤ A * (H * selectionPMWCenterUtilityBound D Q eta gamma J)
    exact mul_le_mul_of_nonneg_left
      (mul_le_mul_of_nonneg_left hcenter hH) hA)

/-- Far-ball expected loss with robust code-target utility discharged. -/
theorem selectionPMWHammingBall_far_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) *
          selectionPMWRadiusUtilityBound D Q eta gamma J R n) := by
  apply selectionPMWHammingBall_far_expect_le
    R hR hn f hf x s hs eta gamma J
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
    (selectionPMWRadiusUtilityBound D Q eta gamma J R n)
  intro z
  exact selectionPMW_codeTarget_expect_le
    R s hs hn f hf eta gamma heta hgamma J hJ x z

/-- Near-ball expected loss with the tightened PMW center `L²` bound. -/
theorem selectionPMWHammingBall_near_loss_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * eta) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            selectionPMWCenterUtilityBoundTight D Q eta gamma J) := by
  have hnear := selectionPMWHammingBall_near_expect_le_L2
    R hR hn f hf x s hs eta gamma J
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
    order horder
  have hcenter := selectionPMW_centerLoss_nonnegLp_two_le_tight
    hn f hf eta gamma heta hgamma J hJ x
  let A : ℝ := Real.exp ((J : ℝ) *
      (2 * eta ^ 2 * (R : ℝ) ^ 2 /
        ((s : ℝ) * (n : ℝ) ^ 2)))
  let H : ℝ := ((Fintype.card (Fin s → QueryMove D) : ℝ) *
      Real.exp ((J : ℝ) *
        ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
          (((order : ℝ) * eta) ^ 2) / 2))) ^
    (1 / (order : ℝ))
  have hA : 0 ≤ A := Real.exp_nonneg _
  have hH : 0 ≤ H := Real.rpow_nonneg
    (mul_nonneg (Nat.cast_nonneg _) (Real.exp_nonneg _)) _
  exact hnear.trans (by
    change A * (H * _) ≤
      A * (H * selectionPMWCenterUtilityBoundTight D Q eta gamma J)
    exact mul_le_mul_of_nonneg_left
      (mul_le_mul_of_nonneg_left hcenter hH) hA)

/-- Far-ball expected loss with tightened robust code-target utility. -/
theorem selectionPMWHammingBall_far_loss_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (eta gamma : ℝ) (heta : 0 < eta) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWHammingBallMaxMass f eta gamma J x R w *
          selectionPMWLInfError f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) *
          selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n) := by
  apply selectionPMWHammingBall_far_expect_le
    R hR hn f hf x s hs eta gamma J
    (selectionPMWLInfError f gamma J x)
    (selectionPMWLInfError_nonneg f gamma J x)
    (selectionPMWRadiusUtilityBoundTight D Q eta gamma J R n)
  intro z
  exact selectionPMW_codeTarget_expect_le_tight
    R s hs hn f hf eta gamma heta hgamma J hJ x z


==> anc/query-release-lean-supplement/QueryRelease/PMWLikelihoodMaurey.lean <==
import QueryRelease.FiniteProductLaw
import QueryRelease.FiniteRenyiMax
import QueryRelease.SelectionPMWMixture
import QueryRelease.UniversalQueryMoves
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 50000
set_option maxRecDepth 5000

/-!
# Likelihood-level Maurey domination for selection PMW

For every dataset in a Hamming ball, a zero-padded law on the fixed alphabet
`Unit ⊕ D × D` has exactly the required query-answer displacement as its
mean.  An i.i.d. sample from that law defines a target in one universal finite
codebook.  Finite Hoeffding and the selection-PMW mixture theorem then bound
the nearby dataset likelihood by the maximum codeword likelihood, pointwise
in the complete adaptive transcript.
-/

/-- The mean universal scaled-move target under an i.i.d. product law. -/
theorem iidProductLaw_expect_universalScaledMoveTarget
    {A Q : Type*} [Fintype A]
    (mu : FiniteLaw A) (move : A → Q → ℝ) (base : Q → ℝ)
    (R s n : ℕ) (hs : 0 < s) (hn : 0 < n) (q : Q) :
    (mu.iidProductLaw s).expect (fun z =>
        base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
          ∑ j : Fin s, move (z j) q) =
      base q + ((R : ℝ) / (n : ℝ)) *
        mu.expect (fun a => move a q) := by
  have hsum := mu.iidProductLaw_expect_sum s
    (fun _ a => move a q)
  have hcard : ∑ _j : Fin s, mu.expect (fun a => move a q) =
      (s : ℝ) * mu.expect (fun a => move a q) := by simp
  calc
    (mu.iidProductLaw s).expect (fun z =>
        base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
          ∑ j : Fin s, move (z j) q) =
      base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
        (mu.iidProductLaw s).expect (fun z =>
          ∑ j : Fin s, move (z j) q) := by
            rw [(mu.iidProductLaw s).expect_add,
              (mu.iidProductLaw s).expect_const,
              (mu.iidProductLaw s).expect_const_mul]
    _ = base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
        ((s : ℝ) * mu.expect (fun a => move a q)) := by
          rw [hsum, hcard]
    _ = base q + ((R : ℝ) / (n : ℝ)) *
        mu.expect (fun a => move a q) := by
          field_simp [Nat.cast_ne_zero.mpr hs.ne',
            Nat.cast_ne_zero.mpr hn.ne']

/-- A signed query move still has absolute value at most two. -/
theorem abs_signedQueryMoveValue_le_two
    {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (z : QueryMove D)
    (t : SignedQuery Q) :
    |signedQuerySign t.1 * queryMoveValue f z t.2| ≤ 2 := by
  rcases t with ⟨sign, q⟩
  cases sign <;> simpa using abs_queryMoveValue_le_two f hf z q

/-- Algebraic centering identity for a universal scaled-move target. -/
theorem selectionTargetDifference_universalScaledMoveTarget_eq
    {A Q : Type*} [Fintype A]
    (mu : FiniteLaw A) (move : A → Q → ℝ)
    (base meanTarget : Q → ℝ) (R s n : ℕ)
    (hs : 0 < s) (hn : 0 < n)
    (hmean : ∀ q,
      meanTarget q = base q + ((R : ℝ) / (n : ℝ)) *
        mu.expect (fun a => move a q))
    (z : Fin s → A) (t : SignedQuery Q) :
    selectionTargetDifference
        (fun q => base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
          ∑ j : Fin s, move (z j) q)
        meanTarget t =
      ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
        ((∑ j : Fin s, signedQuerySign t.1 * move (z j) t.2) -
          (s : ℝ) * mu.expect
            (fun a => signedQuerySign t.1 * move a t.2)) := by
  unfold selectionTargetDifference
  rw [hmean t.2]
  rw [mu.expect_const_mul]
  rw [← Finset.mul_sum]
  field_simp [Nat.cast_ne_zero.mpr hs.ne', Nat.cast_ne_zero.mpr hn.ne']
  ring

/-- Product-Hoeffding bound for the signed displacement of a universal
scaled-move target around its barycenter. -/
theorem iidProductLaw_universalScaledMoveTarget_mgf_le
    {A Q : Type*} [Fintype A] [DecidableEq A]
    (mu : FiniteLaw A) (move : A → Q → ℝ)
    (hfmove : ∀ a q, |move a q| ≤ 2)
    (base meanTarget : Q → ℝ) (R s n : ℕ)
    (hs : 0 < s) (hn : 0 < n)
    (hmean : ∀ q,
      meanTarget q = base q + ((R : ℝ) / (n : ℝ)) *
        mu.expect (fun a => move a q))
    (eta : ℝ) (t : SignedQuery Q) :
    (mu.iidProductLaw s).expect (fun z =>
        Real.exp (eta * selectionTargetDifference
          (fun q => base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
            ∑ j : Fin s, move (z j) q)
          meanTarget t)) ≤
      Real.exp (2 * eta ^ 2 * (R : ℝ) ^ 2 /
        ((s : ℝ) * (n : ℝ) ^ 2)) := by
  let g : A → ℝ := fun a => signedQuerySign t.1 * move a t.2
  have hg : ∀ a, |g a| ≤ 2 := by
    intro a
    rcases t with ⟨sign, q⟩
    cases sign <;> simpa [g] using hfmove a q
  have hid : ∀ z : Fin s → A,
      selectionTargetDifference
          (fun q => base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
            ∑ j : Fin s, move (z j) q)
          meanTarget t =
        ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
          ((∑ j : Fin s, g (z j)) - (s : ℝ) * mu.expect g) := by
    intro z
    simpa [g] using selectionTargetDifference_universalScaledMoveTarget_eq
      mu move base meanTarget R s n hs hn hmean z t
  have hmgf := mu.iidProductLaw_centered_mgf_le s g 2
    (eta * ((R : ℝ) / ((s : ℝ) * (n : ℝ)))) (by norm_num) hg
  calc
    (mu.iidProductLaw s).expect (fun z =>
        Real.exp (eta * selectionTargetDifference
          (fun q => base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
            ∑ j : Fin s, move (z j) q)
          meanTarget t)) =
      (mu.iidProductLaw s).expect (fun z => Real.exp
        ((eta * ((R : ℝ) / ((s : ℝ) * (n : ℝ)))) *
          ((∑ j : Fin s, g (z j)) - (s : ℝ) * mu.expect g))) := by
            apply congrArg (mu.iidProductLaw s).expect
            funext z
            rw [hid z]
            congr 1
            ring
    _ ≤ Real.exp ((s : ℝ) * 2 ^ 2 *
        (eta * ((R : ℝ) / ((s : ℝ) * (n : ℝ)))) ^ 2 / 2) := hmgf
    _ = Real.exp (2 * eta ^ 2 * (R : ℝ) ^ 2 /
        ((s : ℝ) * (n : ℝ) ^ 2)) := by
          congr 1
          field_simp [Nat.cast_ne_zero.mpr hs.ne',
            Nat.cast_ne_zero.mpr hn.ne']

/-- The universal move product target has the nearby dataset's exact answer
vector as its barycenter. -/
theorem queryMoveProductTarget_expect
    {D Q : Type*} [Fintype D] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (x y : Fin n → D)
    (hxy : replacementHamming x y ≤ R) (s : ℕ) (hs : 0 < s)
    (q : Q) :
    ((queryMoveLaw R hR x y hxy).iidProductLaw s).expect
      (fun z : Fin s → QueryMove D =>
        universalScaledMoveTarget f (queryAnswer f x) R s n z q) =
      queryAnswer f y q := by
  change ((queryMoveLaw R hR x y hxy).iidProductLaw s).expect
      (fun z : Fin s → QueryMove D => queryAnswer f x q +
        ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
          ∑ j : Fin s, queryMoveValue f (z j) q) = queryAnswer f y q
  rw [iidProductLaw_expect_universalScaledMoveTarget
    (queryMoveLaw R hR x y hxy) (queryMoveValue f)
    (queryAnswer f x) R s n hs hn q]
  rw [queryMoveLaw_scaled_expect R hR hn f x y hxy q]
  ring

/-- Signed-coordinate MGF for the universal move product target around the
nearby dataset answer vector. -/
theorem queryMoveProductTarget_mgf_le
    {D Q : Type*} [Fintype D] [DecidableEq (QueryMove D)] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R)
    (s : ℕ) (hs : 0 < s) (eta : ℝ) (t : SignedQuery Q) :
    ((queryMoveLaw R hR x y hxy).iidProductLaw s).expect (fun z =>
        Real.exp (eta * selectionTargetDifference
          (universalScaledMoveTarget f (queryAnswer f x) R s n z)
          (queryAnswer f y) t)) ≤
      Real.exp (2 * eta ^ 2 * (R : ℝ) ^ 2 /
        ((s : ℝ) * (n : ℝ) ^ 2)) := by
  apply iidProductLaw_universalScaledMoveTarget_mgf_le
    (queryMoveLaw R hR x y hxy) (queryMoveValue f)
    (fun z q => abs_queryMoveValue_le_two f hf z q)
    (queryAnswer f x) (queryAnswer f y) R s n hs hn
  intro q
  have h := queryMoveLaw_scaled_expect R hR hn f x y hxy q
  linarith

/-- Pointwise likelihood-level Maurey domination by one universal codebook.
The codebook depends only on the center, radius, and sample length, not on the
particular nearby dataset. -/
theorem selectionPMWLikelihood_le_universalMoveMax
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R)
    (s : ℕ) (hs : 0 < s) (eta gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J
              (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw)
          w := by
  classical
  let moveLaw := queryMoveLaw R hR x y hxy
  let productLaw := moveLaw.iidProductLaw s
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  let c : ℝ := 2 * eta ^ 2 * (R : ℝ) ^ 2 /
    ((s : ℝ) * (n : ℝ) ^ 2)
  have hmean : ∀ q,
      productLaw.expect (fun z => codeTarget z q) = queryAnswer f y q := by
    intro q
    simpa [productLaw, moveLaw, codeTarget] using
      queryMoveProductTarget_expect R hR hn f x y hxy s hs q
  have hmgf : ∀ t : SignedQuery Q,
      productLaw.expect (fun z => Real.exp
        (eta * selectionTargetDifference (codeTarget z) (queryAnswer f y) t)) ≤
        Real.exp c := by
    intro t
    simpa [productLaw, moveLaw, codeTarget, c] using
      queryMoveProductTarget_mgf_le R hR hn f hf x y hxy s hs eta t
  have hmixture := selectionPMWLikelihood_le_finiteMixture_of_mean
    productLaw f eta gamma c J codeTarget (queryAnswer f y)
    hmean hmgf w
  have hmax : productLaw.expect (fun z =>
      selectionPMWLikelihood f eta gamma J (codeTarget z) w) ≤
      finiteLawMaxMass
        (fun z : Fin s → QueryMove D =>
          (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w := by
    apply productLaw.expect_le_const
    intro z
    exact Finset.le_sup'
      (f := fun u : Fin s → QueryMove D =>
        selectionPMWLikelihood f eta gamma J (codeTarget u) w)
      (Finset.mem_univ z)
  calc
    selectionPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
      Real.exp ((J : ℝ) * c) * productLaw.expect (fun z =>
        selectionPMWLikelihood f eta gamma J (codeTarget z) w) := hmixture
    _ ≤ Real.exp ((J : ℝ) * c) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w :=
      mul_le_mul_of_nonneg_left hmax (Real.exp_nonneg _)
    _ = Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (selectionPMWLaw f eta gamma J
              (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw)
          w := by rfl


==> anc/query-release-lean-supplement/QueryRelease/PMWOptimalParameters.lean <==
import QueryRelease.PMWEnvelopeBound
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 8000

/-!
# Explicit parameters for optimal pure-DP query release

This file chooses concrete parameters for the transcript-envelope mechanism.
All logarithms carry a factor two so that the definitions remain positive on
singleton domains and singleton query families.
-/

/-- The positive logarithmic domain complexity. -/
noncomputable def optimalPMWDomainLog
    (D : Type*) [Fintype D] : ℝ :=
  Real.log (2 * (Fintype.card D : ℝ))

/-- The positive logarithmic query-family complexity. -/
noncomputable def optimalPMWQueryLog
    (Q : Type*) [Fintype Q] : ℝ :=
  Real.log (2 * (Fintype.card Q : ℝ))

/-- Number of multiplicative-weights rounds at target error `alpha`. -/
noncomputable def optimalPMWRounds
    (D : Type*) [Fintype D] (alpha : ℝ) : ℕ :=
  Nat.ceil (16 * optimalPMWDomainLog D / alpha ^ 2)

/-- Softmax inverse temperature at target error `alpha`. -/
noncomputable def optimalPMWEta
    (Q : Type*) [Fintype Q] (alpha : ℝ) : ℝ :=
  128 * optimalPMWQueryLog Q / alpha

/-- Multiplicative-weights learning rate at target error `alpha`. -/
noncomputable def optimalPMWGamma (alpha : ℝ) : ℝ :=
  alpha / 4

/-- The explicit sample-complexity constant used below. -/
noncomputable def optimalPMWSampleConstant : ℝ := (2 : ℝ) ^ 20

theorem optimalPMWDomainLog_gt_one_half
    (D : Type*) [Fintype D] [Nonempty D] :
    (1 : ℝ) / 2 < optimalPMWDomainLog D := by
  have hcard : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have harg : (2 : ℝ) ≤ 2 * (Fintype.card D : ℝ) := by
    nlinarith
  have hlog : Real.log 2 ≤ Real.log (2 * (Fintype.card D : ℝ)) :=
    Real.log_le_log (by norm_num) harg
  have hhalf : (1 : ℝ) / 2 < Real.log 2 := by
    nlinarith [Real.log_two_gt_d9]
  exact hhalf.trans_le hlog

theorem optimalPMWQueryLog_gt_one_half
    (Q : Type*) [Fintype Q] [Nonempty Q] :
    (1 : ℝ) / 2 < optimalPMWQueryLog Q := by
  have hcard : (1 : ℝ) ≤ (Fintype.card Q : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card Q from Fintype.card_pos)
  have harg : (2 : ℝ) ≤ 2 * (Fintype.card Q : ℝ) := by
    nlinarith
  have hlog : Real.log 2 ≤ Real.log (2 * (Fintype.card Q : ℝ)) :=
    Real.log_le_log (by norm_num) harg
  have hhalf : (1 : ℝ) / 2 < Real.log 2 := by
    nlinarith [Real.log_two_gt_d9]
  exact hhalf.trans_le hlog

theorem optimalPMWDomainLog_pos
    (D : Type*) [Fintype D] [Nonempty D] :
    0 < optimalPMWDomainLog D := by
  linarith [optimalPMWDomainLog_gt_one_half D]

theorem optimalPMWQueryLog_pos
    (Q : Type*) [Fintype Q] [Nonempty Q] :
    0 < optimalPMWQueryLog Q := by
  linarith [optimalPMWQueryLog_gt_one_half Q]

/-- The signed-query logarithm in the PMW utility bound costs at most twice
the ordinary query logarithm. -/
theorem signedQueryLog_le_two_optimalPMWQueryLog
    (Q : Type*) [Fintype Q] [Nonempty Q] :
    Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) ≤
      2 * optimalPMWQueryLog Q := by
  have hq : (1 : ℝ) ≤ (Fintype.card Q : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card Q from Fintype.card_pos)
  have hbase : 0 < 2 * (Fintype.card Q : ℝ) := by positivity
  have hsigned :
      (Fintype.card (SignedQuery Q) : ℝ) =
        2 * (Fintype.card Q : ℝ) := by
    simp [SignedQuery]
  have harg :
      2 * (Fintype.card (SignedQuery Q) : ℝ) ≤
        (2 * (Fintype.card Q : ℝ)) ^ 2 := by
    rw [hsigned]
    nlinarith
  calc
    Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) ≤
        Real.log ((2 * (Fintype.card Q : ℝ)) ^ 2) :=
      Real.log_le_log (by positivity) harg
    _ = 2 * optimalPMWQueryLog Q := by
      rw [Real.log_pow]
      simp [optimalPMWQueryLog]

/-- The universal row-move code has logarithmic size at most twice the
ordinary domain logarithm. -/
theorem log_card_queryMove_le_two_optimalPMWDomainLog
    (D : Type*) [Fintype D] [Nonempty D] :
    Real.log (Fintype.card (QueryMove D) : ℝ) ≤
      2 * optimalPMWDomainLog D := by
  have hd : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
    exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
  have hbase : 0 < 2 * (Fintype.card D : ℝ) := by positivity
  have harg :
      (Fintype.card (QueryMove D) : ℝ) ≤
        (2 * (Fintype.card D : ℝ)) ^ 2 := by
    rw [card_queryMove]
    push_cast
    nlinarith
  calc
    Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        Real.log ((2 * (Fintype.card D : ℝ)) ^ 2) :=
      Real.log_le_log (by positivity) harg
    _ = 2 * optimalPMWDomainLog D := by
      rw [Real.log_pow]
      simp [optimalPMWDomainLog]

theorem log_card_le_optimalPMWDomainLog
    (D : Type*) [Fintype D] [Nonempty D] :
    Real.log (Fintype.card D : ℝ) ≤ optimalPMWDomainLog D := by
  have hd : 0 < (Fintype.card D : ℝ) := by positivity
  have harg : (Fintype.card D : ℝ) ≤
      2 * (Fintype.card D : ℝ) := by linarith
  exact Real.log_le_log hd harg

theorem optimalPMWRounds_pos
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimalPMWRounds D alpha := by
  apply Nat.ceil_pos.mpr
  exact div_pos (mul_pos (by norm_num) (optimalPMWDomainLog_pos D))
    (sq_pos_of_pos halpha)

theorem optimalPMWRounds_lower
    (D : Type*) [Fintype D]
    (alpha : ℝ) :
    16 * optimalPMWDomainLog D / alpha ^ 2 ≤
      (optimalPMWRounds D alpha : ℝ) := by
  exact Nat.le_ceil _

theorem optimalPMWRounds_upper
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) (halpha_one : alpha ≤ 1) :
    (optimalPMWRounds D alpha : ℝ) ≤
      32 * optimalPMWDomainLog D / alpha ^ 2 := by
  let z : ℝ := 16 * optimalPMWDomainLog D / alpha ^ 2
  have halpha_sq : alpha ^ 2 ≤ 1 := by nlinarith
  have hz_one : 1 ≤ z := by
    dsimp [z]
    apply (le_div_iff₀ (sq_pos_of_pos halpha)).2
    have hlog := optimalPMWDomainLog_gt_one_half D
    nlinarith
  have hz_nonneg : 0 ≤ z := zero_le_one.trans hz_one
  have hceil : (optimalPMWRounds D alpha : ℝ) < z + 1 := by
    simpa [optimalPMWRounds, z] using Nat.ceil_lt_add_one hz_nonneg
  have hdouble :
      2 * (16 * optimalPMWDomainLog D / alpha ^ 2) =
        32 * optimalPMWDomainLog D / alpha ^ 2 := by ring
  dsimp [z] at hceil hz_one
  rw [← hdouble]
  linarith

theorem optimalPMWEta_pos
    (Q : Type*) [Fintype Q] [Nonempty Q]
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimalPMWEta Q alpha := by
  unfold optimalPMWEta
  exact div_pos (mul_pos (by norm_num) (optimalPMWQueryLog_pos Q)) halpha

theorem optimalPMWGamma_pos
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimalPMWGamma alpha := by
  unfold optimalPMWGamma
  positivity

/-- The concrete PMW choices make the center utility at most the target
accuracy. -/
theorem optimalPMWCenterUtilityBound_le
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {alpha : ℝ} (halpha : 0 < alpha) (halpha_one : alpha ≤ 1) :
    selectionPMWCenterUtilityBound D Q
        (optimalPMWEta Q alpha)
        (optimalPMWGamma alpha)
        (optimalPMWRounds D alpha) ≤ alpha := by
  have hJlower := optimalPMWRounds_lower D alpha
  have hJpos := optimalPMWRounds_pos D halpha
  have hgamma := optimalPMWGamma_pos halpha
  have heta := optimalPMWEta_pos Q halpha
  have hden :
      0 < optimalPMWGamma alpha * (optimalPMWRounds D alpha : ℝ) := by
    exact mul_pos hgamma (by exact_mod_cast hJpos)
  have hdenLower :
      4 * optimalPMWDomainLog D / alpha ≤
        optimalPMWGamma alpha * (optimalPMWRounds D alpha : ℝ) := by
    have hscaled := mul_le_mul_of_nonneg_left hJlower
      (show 0 ≤ alpha / 4 by positivity)
    calc
      4 * optimalPMWDomainLog D / alpha =
          (alpha / 4) *
            (16 * optimalPMWDomainLog D / alpha ^ 2) := by
        field_simp [halpha.ne']
        <;> ring
      _ ≤ (alpha / 4) * (optimalPMWRounds D alpha : ℝ) := hscaled
      _ = optimalPMWGamma alpha *
          (optimalPMWRounds D alpha : ℝ) := by
        rfl
  have hdomainTerm :
      Real.log (Fintype.card D : ℝ) /
          (optimalPMWGamma alpha * (optimalPMWRounds D alpha : ℝ)) ≤
        alpha / 4 := by
    apply (div_le_iff₀ hden).2
    calc
      Real.log (Fintype.card D : ℝ) ≤ optimalPMWDomainLog D :=
        log_card_le_optimalPMWDomainLog D
      _ = (alpha / 4) *
          (4 * optimalPMWDomainLog D / alpha) := by
        field_simp [halpha.ne']
        <;> ring
      _ ≤ (alpha / 4) *
          (optimalPMWGamma alpha *
            (optimalPMWRounds D alpha : ℝ)) :=
        mul_le_mul_of_nonneg_left hdenLower (by positivity)
  have hqueryTerm :
      16 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) /
            optimalPMWEta Q alpha) ≤ alpha / 4 := by
    rw [← mul_div_assoc]
    apply (div_le_iff₀ heta).2
    calc
      16 * Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) ≤
          16 * (2 * optimalPMWQueryLog Q) :=
        mul_le_mul_of_nonneg_left
          (signedQueryLog_le_two_optimalPMWQueryLog Q) (by norm_num)
      _ = (alpha / 4) * optimalPMWEta Q alpha := by
        unfold optimalPMWEta
        field_simp [halpha.ne']
        <;> ring
  unfold selectionPMWCenterUtilityBound
  have hgammaHalf : optimalPMWGamma alpha / 2 = alpha / 8 := by
    unfold optimalPMWGamma
    ring
  rw [hgammaHalf]
  nlinarith

/-- The sample-size condition also absorbs the residual radial
`1 / (epsilon*n)` utility term. -/
theorem optimalPMW_inv_privacy_sample_le_alpha
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      optimalPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    1 / (epsilon * (n : ℝ)) ≤ alpha := by
  have hDhalf : (1 : ℝ) / 2 ≤ optimalPMWDomainLog D :=
    (optimalPMWDomainLog_gt_one_half D).le
  have hQhalf : (1 : ℝ) / 2 ≤ optimalPMWQueryLog Q :=
    (optimalPMWQueryLog_gt_one_half Q).le
  have hprod : (1 : ℝ) / 4 ≤
      optimalPMWDomainLog D * optimalPMWQueryLog Q := by
    have := mul_le_mul hDhalf hQhalf (by norm_num)
      (by linarith [hDhalf])
    norm_num at this ⊢
    exact this
  have hcomplex : 1 ≤
      optimalPMWSampleConstant * optimalPMWDomainLog D *
        optimalPMWQueryLog Q := by
    have hscaled := mul_le_mul_of_nonneg_left hprod
      (show 0 ≤ optimalPMWSampleConstant by
        simp [optimalPMWSampleConstant])
    norm_num [optimalPMWSampleConstant] at hscaled ⊢
    linarith
  have hone : 1 ≤ epsilon * (n : ℝ) * alpha ^ 2 :=
    hcomplex.trans hsample
  have hz : 0 < epsilon * (n : ℝ) := by
    exact mul_pos hepsilon (by exact_mod_cast hn)
  have hasq : alpha ^ 2 ≤ alpha := by nlinarith
  have hone' : 1 ≤ epsilon * (n : ℝ) * alpha := by
    exact hone.trans (mul_le_mul_of_nonneg_left hasq hz.le)
  apply (div_le_iff₀ hz).2
  nlinarith

/-- The same sample-size condition implies the small quadratic composition
coefficient required by every Hamming shell. -/
theorem optimalPMWCompositionCoefficient_le
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      optimalPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    pmwEnvelopeCompositionCoefficient
        (optimalPMWEta Q alpha) (optimalPMWRounds D alpha) n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
  have hnreal : 0 < (n : ℝ) := by exact_mod_cast hn
  have hJupper := optimalPMWRounds_upper D halpha halpha_one
  have hraw :
      pmwEnvelopeCompositionCoefficient
          (optimalPMWEta Q alpha) (optimalPMWRounds D alpha) n ≤
        (2 : ℝ) ^ 20 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := by
    unfold pmwEnvelopeCompositionCoefficient
    calc
      (optimalPMWRounds D alpha : ℝ) * 2 *
            optimalPMWEta Q alpha ^ 2 / (n : ℝ) ^ 2 ≤
          (32 * optimalPMWDomainLog D / alpha ^ 2) * 2 *
            optimalPMWEta Q alpha ^ 2 / (n : ℝ) ^ 2 := by
        apply div_le_div_of_nonneg_right _ (sq_nonneg (n : ℝ))
        exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_right hJupper (by norm_num))
          (sq_nonneg _)
      _ = (2 : ℝ) ^ 20 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := by
        unfold optimalPMWEta
        field_simp [halpha.ne', hnreal.ne']
        <;> ring
  have hsampleLeft :
      0 ≤ optimalPMWSampleConstant * optimalPMWDomainLog D *
        optimalPMWQueryLog Q := by
    exact mul_nonneg
      (mul_nonneg (by simp [optimalPMWSampleConstant])
        (optimalPMWDomainLog_pos D).le)
      (optimalPMWQueryLog_pos Q).le
  have hsampleRight :
      0 ≤ epsilon * (n : ℝ) * alpha ^ 2 := by positivity
  have hsquare0 :
      (optimalPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q) ^ 2 ≤
        (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 :=
    (sq_le_sq₀ hsampleLeft hsampleRight).2 hsample
  have hsquare :
      ((2 : ℝ) ^ 20 * optimalPMWDomainLog D *
          optimalPMWQueryLog Q) ^ 2 ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      ((2 : ℝ) ^ 20 * optimalPMWDomainLog D *
          optimalPMWQueryLog Q) ^ 2 =
          (optimalPMWSampleConstant * optimalPMWDomainLog D *
            optimalPMWQueryLog Q) ^ 2 := by
        simp [optimalPMWSampleConstant]
      _ ≤ (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 := hsquare0
      _ = epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by ring
  have hL := log_card_queryMove_le_two_optimalPMWDomainLog D
  have hLpos := log_card_queryMove_pos D
  have hscaledL :
      ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 *
          (2 * optimalPMWDomainLog D) :=
    mul_le_mul_of_nonneg_left hL (by
      exact mul_nonneg
        (mul_nonneg (sq_nonneg _) (optimalPMWDomainLog_pos D).le)
        (sq_nonneg _))
  have hbudget :
      ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        ((2 : ℝ) ^ 20 * optimalPMWDomainLog D *
          optimalPMWQueryLog Q) ^ 2 := by
    calc
      ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
              optimalPMWQueryLog Q ^ 2 *
            Real.log (Fintype.card (QueryMove D) : ℝ) ≤
          ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
              optimalPMWQueryLog Q ^ 2 *
            (2 * optimalPMWDomainLog D) := hscaledL
      _ ≤ ((2 : ℝ) ^ 20 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q) ^ 2 := by
        have hnonneg :
            0 ≤ ((2 : ℝ) ^ 19) ^ 2 *
              optimalPMWDomainLog D ^ 2 *
              optimalPMWQueryLog Q ^ 2 := by positivity
        nlinarith
  have hneeded :
      ((2 : ℝ) ^ 19) ^ 2 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 :=
    hbudget.trans hsquare
  have hden : 0 < (n : ℝ) ^ 2 * alpha ^ 4 := by positivity
  have hrightDen :
      0 < (2 : ℝ) ^ 18 *
        Real.log (Fintype.card (QueryMove D) : ℝ) := by positivity
  calc
    pmwEnvelopeCompositionCoefficient
          (optimalPMWEta Q alpha) (optimalPMWRounds D alpha) n ≤
        (2 : ℝ) ^ 20 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := hraw
    _ ≤ (epsilon ^ 2 / (2 : ℝ) ^ 18) /
          Real.log (Fintype.card (QueryMove D) : ℝ) := by
      rw [div_div]
      apply (div_le_div_iff₀ hden hrightDen).2
      convert hneeded using 1 <;> ring
    _ ≤ pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ) := by
      unfold pmwEnvelopeC0
      apply div_le_div_of_nonneg_right _ (log_card_queryMove_pos D).le
      have hcoef : (1 / (2 : ℝ) ^ 18) ≤ 1 / 900 := by norm_num
      calc
        epsilon ^ 2 / (2 : ℝ) ^ 18 =
            epsilon ^ 2 * (1 / (2 : ℝ) ^ 18) := by ring
        _ ≤ epsilon ^ 2 * (1 / 900) :=
          mul_le_mul_of_nonneg_left hcoef (sq_nonneg epsilon)
        _ = (1 / 900) * epsilon ^ 2 := by ring

/-! ## Reoptimized constants for the sharpened utility analysis -/

/-- Round count from the joint numerical optimization of the center and
composition terms. -/
noncomputable def optimizedPMWRounds
    (D : Type*) [Fintype D] (alpha : ℝ) : ℕ :=
  Nat.ceil (98 * optimalPMWDomainLog D / alpha ^ 2)

/-- Softmax inverse temperature for the reoptimized proof. -/
noncomputable def optimizedPMWEta
    (Q : Type*) [Fintype Q] (alpha : ℝ) : ℝ :=
  57 * optimalPMWQueryLog Q / alpha

/-- Multiplicative-weights learning rate for the reoptimized proof. -/
noncomputable def optimizedPMWGamma (alpha : ℝ) : ℝ :=
  alpha / 7

/-- Sample coefficient sufficient for the optimized composition budget. -/
noncomputable def optimizedPMWSampleConstant : ℝ := 34200

theorem optimizedPMWRounds_pos
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimizedPMWRounds D alpha := by
  apply Nat.ceil_pos.mpr
  exact div_pos (mul_pos (by norm_num) (optimalPMWDomainLog_pos D))
    (sq_pos_of_pos halpha)

theorem optimizedPMWRounds_lower
    (D : Type*) [Fintype D] (alpha : ℝ) :
    98 * optimalPMWDomainLog D / alpha ^ 2 ≤
      (optimizedPMWRounds D alpha : ℝ) := by
  exact Nat.le_ceil _

theorem optimizedPMWRounds_upper
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) (halpha_one : alpha ≤ 1) :
    (optimizedPMWRounds D alpha : ℝ) ≤
      100 * optimalPMWDomainLog D / alpha ^ 2 := by
  let z : ℝ := 98 * optimalPMWDomainLog D / alpha ^ 2
  have halpha_sq : alpha ^ 2 ≤ 1 := by nlinarith
  have hz : 49 ≤ z := by
    dsimp [z]
    apply (le_div_iff₀ (sq_pos_of_pos halpha)).2
    have hlog := optimalPMWDomainLog_gt_one_half D
    nlinarith
  have hz_nonneg : 0 ≤ z := by linarith
  have hceil : (optimizedPMWRounds D alpha : ℝ) < z + 1 := by
    simpa [optimizedPMWRounds, z] using Nat.ceil_lt_add_one hz_nonneg
  have htarget : z + 1 ≤
      100 * optimalPMWDomainLog D / alpha ^ 2 := by
    dsimp [z]
    have hscaled :
        1 ≤ 2 * optimalPMWDomainLog D / alpha ^ 2 := by
      apply (le_div_iff₀ (sq_pos_of_pos halpha)).2
      have hlog := optimalPMWDomainLog_gt_one_half D
      nlinarith
    calc
      98 * optimalPMWDomainLog D / alpha ^ 2 + 1 ≤
          98 * optimalPMWDomainLog D / alpha ^ 2 +
            2 * optimalPMWDomainLog D / alpha ^ 2 :=
        by
          simpa only [add_comm] using
            (add_le_add_left hscaled
              (98 * optimalPMWDomainLog D / alpha ^ 2))
      _ = 100 * optimalPMWDomainLog D / alpha ^ 2 := by ring
  exact hceil.le.trans htarget

theorem optimizedPMWEta_pos
    (Q : Type*) [Fintype Q] [Nonempty Q]
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimizedPMWEta Q alpha := by
  unfold optimizedPMWEta
  exact div_pos (mul_pos (by norm_num) (optimalPMWQueryLog_pos Q)) halpha

theorem optimizedPMWGamma_pos
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < optimizedPMWGamma alpha := by
  unfold optimizedPMWGamma
  positivity

/-- Exact center-utility coefficient for the reoptimized parameters. -/
theorem optimizedPMWCenterUtilityBoundTight_le
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {alpha : ℝ} (halpha : 0 < alpha) :
    selectionPMWCenterUtilityBoundTight D Q
        (optimizedPMWEta Q alpha)
        (optimizedPMWGamma alpha)
        (optimizedPMWRounds D alpha) ≤
      (113 / 399 : ℝ) * alpha := by
  have hJlower := optimizedPMWRounds_lower D alpha
  have hJpos := optimizedPMWRounds_pos D halpha
  have hgamma := optimizedPMWGamma_pos halpha
  have heta := optimizedPMWEta_pos Q halpha
  have hden :
      0 < optimizedPMWGamma alpha * (optimizedPMWRounds D alpha : ℝ) :=
    mul_pos hgamma (by exact_mod_cast hJpos)
  have hdenLower :
      14 * optimalPMWDomainLog D / alpha ≤
        optimizedPMWGamma alpha * (optimizedPMWRounds D alpha : ℝ) := by
    have hscaled := mul_le_mul_of_nonneg_left hJlower
      (show 0 ≤ alpha / 7 by positivity)
    calc
      14 * optimalPMWDomainLog D / alpha =
          (alpha / 7) *
            (98 * optimalPMWDomainLog D / alpha ^ 2) := by
        field_simp [halpha.ne']
        <;> ring
      _ ≤ (alpha / 7) * (optimizedPMWRounds D alpha : ℝ) := hscaled
      _ = optimizedPMWGamma alpha *
          (optimizedPMWRounds D alpha : ℝ) := by rfl
  have hdomainTerm :
      Real.log (Fintype.card D : ℝ) /
          (optimizedPMWGamma alpha * (optimizedPMWRounds D alpha : ℝ)) ≤
        alpha / 14 := by
    apply (div_le_iff₀ hden).2
    calc
      Real.log (Fintype.card D : ℝ) ≤ optimalPMWDomainLog D :=
        log_card_le_optimalPMWDomainLog D
      _ = (alpha / 14) * (14 * optimalPMWDomainLog D / alpha) := by
        field_simp [halpha.ne']
        <;> ring
      _ ≤ (alpha / 14) *
          (optimizedPMWGamma alpha *
            (optimizedPMWRounds D alpha : ℝ)) :=
        mul_le_mul_of_nonneg_left hdenLower (by positivity)
  have hqueryTerm :
      4 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) /
            optimizedPMWEta Q alpha) ≤
        (8 / 57 : ℝ) * alpha := by
    rw [← mul_div_assoc]
    apply (div_le_iff₀ heta).2
    calc
      4 * Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) ≤
          4 * (2 * optimalPMWQueryLog Q) :=
        mul_le_mul_of_nonneg_left
          (signedQueryLog_le_two_optimalPMWQueryLog Q) (by norm_num)
      _ = ((8 / 57 : ℝ) * alpha) * optimizedPMWEta Q alpha := by
        unfold optimizedPMWEta
        field_simp [halpha.ne']
        <;> ring
  have hgammaHalf : optimizedPMWGamma alpha / 2 = alpha / 14 := by
    unfold optimizedPMWGamma
    ring
  unfold selectionPMWCenterUtilityBoundTight
  rw [hgammaHalf]
  nlinarith

/-- The reoptimized sample coefficient supplies the shell composition
budget with the enlarged value `pmwEnvelopeC0 = 1/900`. -/
theorem optimizedPMWCompositionCoefficient_le
    (D Q : Type*) [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon)
    (halpha : 0 < alpha) (halpha_one : alpha ≤ 1)
    (hsample :
      optimizedPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q ≤
        epsilon * (n : ℝ) * alpha ^ 2) :
    pmwEnvelopeCompositionCoefficient
        (optimizedPMWEta Q alpha) (optimizedPMWRounds D alpha) n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
  have hnreal : 0 < (n : ℝ) := by exact_mod_cast hn
  have hJupper := optimizedPMWRounds_upper D halpha halpha_one
  have hraw :
      pmwEnvelopeCompositionCoefficient
          (optimizedPMWEta Q alpha) (optimizedPMWRounds D alpha) n ≤
        649800 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := by
    unfold pmwEnvelopeCompositionCoefficient
    calc
      (optimizedPMWRounds D alpha : ℝ) * 2 *
            optimizedPMWEta Q alpha ^ 2 / (n : ℝ) ^ 2 ≤
          (100 * optimalPMWDomainLog D / alpha ^ 2) * 2 *
            optimizedPMWEta Q alpha ^ 2 / (n : ℝ) ^ 2 := by
        apply div_le_div_of_nonneg_right _ (sq_nonneg (n : ℝ))
        exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_right hJupper (by norm_num))
          (sq_nonneg _)
      _ = 649800 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := by
        unfold optimizedPMWEta
        field_simp [halpha.ne', hnreal.ne']
        <;> ring
  have hsampleLeft :
      0 ≤ optimizedPMWSampleConstant * optimalPMWDomainLog D *
        optimalPMWQueryLog Q := by
    exact mul_nonneg
      (mul_nonneg (by norm_num [optimizedPMWSampleConstant])
        (optimalPMWDomainLog_pos D).le)
      (optimalPMWQueryLog_pos Q).le
  have hsampleRight :
      0 ≤ epsilon * (n : ℝ) * alpha ^ 2 := by positivity
  have hsquare0 :
      (optimizedPMWSampleConstant * optimalPMWDomainLog D *
          optimalPMWQueryLog Q) ^ 2 ≤
        (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 :=
    (sq_le_sq₀ hsampleLeft hsampleRight).2 hsample
  have hsquare :
      (34200 * optimalPMWDomainLog D * optimalPMWQueryLog Q) ^ 2 ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      (34200 * optimalPMWDomainLog D * optimalPMWQueryLog Q) ^ 2 =
          (optimizedPMWSampleConstant * optimalPMWDomainLog D *
            optimalPMWQueryLog Q) ^ 2 := by
        simp [optimizedPMWSampleConstant]
      _ ≤ (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 := hsquare0
      _ = epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by ring
  have hL := log_card_queryMove_le_two_optimalPMWDomainLog D
  have hLpos := log_card_queryMove_pos D
  have hscaledL :
      (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
          (900 * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
        (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
          (900 * (2 * optimalPMWDomainLog D)) := by
    apply mul_le_mul_of_nonneg_left
    · exact mul_le_mul_of_nonneg_left hL (by norm_num)
    · exact mul_nonneg
        (mul_nonneg (by norm_num) (optimalPMWDomainLog_pos D).le)
        (sq_nonneg (optimalPMWQueryLog Q))
  have hbudget :
      (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
          (900 * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
        (34200 * optimalPMWDomainLog D * optimalPMWQueryLog Q) ^ 2 := by
    calc
      (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
            (900 * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
          (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
            (900 * (2 * optimalPMWDomainLog D)) := hscaledL
      _ = (34200 * optimalPMWDomainLog D * optimalPMWQueryLog Q) ^ 2 := by
        ring
  have hneeded :
      (649800 * optimalPMWDomainLog D * optimalPMWQueryLog Q ^ 2) *
          (900 * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 :=
    hbudget.trans hsquare
  have hden : 0 < (n : ℝ) ^ 2 * alpha ^ 4 := by positivity
  have hrightDen :
      0 < 900 * Real.log (Fintype.card (QueryMove D) : ℝ) := by
    positivity
  calc
    pmwEnvelopeCompositionCoefficient
          (optimizedPMWEta Q alpha) (optimizedPMWRounds D alpha) n ≤
        649800 * optimalPMWDomainLog D *
            optimalPMWQueryLog Q ^ 2 /
          ((n : ℝ) ^ 2 * alpha ^ 4) := hraw
    _ ≤ (epsilon ^ 2 / 900) /
          Real.log (Fintype.card (QueryMove D) : ℝ) := by
      rw [div_div]
      apply (div_le_div_iff₀ hden hrightDen).2
      convert hneeded using 1 <;> ring
    _ = pmwEnvelopeC0 * epsilon ^ 2 /
          Real.log (Fintype.card (QueryMove D) : ℝ) := by
      unfold pmwEnvelopeC0
      ring


==> anc/query-release-lean-supplement/QueryRelease/ReleaseAudit.lean <==
import QueryRelease.DecodedQueryRelease
import QueryRelease.DecodedL2QueryReleaseQuadratic

/-!
# Axiom audit for the public query-release artifact

The public supplement contains the transitive source dependency closure of
the two decoded release theorems.  These checks cover the principal interfaces
in both chains and culminate in the fully decoded all-regimes results.
-/

#print axioms replacementHamming_triangle
#print axioms selectionPMWLikelihood_le_universalMoveMax
#print axioms selectionPMWHammingBallMaxMass_le_universalMoveMax
#print axioms selectionPMWHammingBall_shell_loss_le
#print axioms selectionPMWEnvelopeProb_sum
#print axioms selectionPMWEnvelope_finitePureDP
#print axioms selectionPMWEnvelopeWeight_le_blocks
#print axioms selectionPMWEnvelope_markedMass_le_blocks
#print axioms selectionPMWEnvelope_expectedLoss_le
#print axioms selectionPMWEnvelope_expectedLoss_le_tight
#print axioms optimal_pureDP_statistical_query_release_tight
#print axioms optimal_pureDP_statistical_query_release_rate
#print axioms optimal_pureDP_statistical_query_release_tight_rate
#print axioms optimal_pureDP_decoded_statistical_query_release_rate
#print axioms optimal_pureDP_decoded_statistical_query_release_tight_rate
#print axioms selectionGap_secondMoment_le_tight
#print axioms selectionPMWHammingBall_shell_loss_le_tight
#print axioms selectionPMWEnvelope_expectedLoss_le_tighter
#print axioms optimizedPMWCompositionCoefficient_le
#print axioms optimal_pureDP_statistical_query_release_optimized
#print axioms optimal_pureDP_statistical_query_release_optimized_rate
#print axioms optimal_pureDP_decoded_statistical_query_release_optimized_rate
#print axioms uniformQueryKernel_sum_mass
#print axioms robust_privateSign_progress
#print axioms uniformQueryPMWL2Error_expect_le
#print axioms uniformQueryPMW_ratio_moment_le
#print axioms uniformQueryPMWLikelihood_le_universalMoveMax
#print axioms uniformQueryPMWHammingBall_near_loss_le
#print axioms uniformQueryPMWHammingBall_far_loss_le
#print axioms uniformQueryPMWEnvelope_finitePureDP
#print axioms uniformQueryPMWEnvelope_expectedLoss_le
#print axioms uniformQueryOptimalCompositionCoefficient_le
#print axioms optimal_pureDP_normalized_l2_statistical_query_release_rate
#print axioms optimal_pureDP_decoded_normalized_l2_statistical_query_release_rate
#print axioms robust_privateSign_progress_quadratic
#print axioms uniformQueryPMWL2Error_secondMoment_le_quadratic
#print axioms uniformQueryPMWEnvelope_expectedLoss_le_quadratic
#print axioms uniformQueryQuadraticCompositionCoefficient_le
#print axioms optimal_pureDP_normalized_l2_statistical_query_release_quadratic_rate
#print axioms optimal_pureDP_decoded_normalized_l2_statistical_query_release_quadratic_rate


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWBasic.lean <==
import QueryRelease.FiniteProbability
import Mathlib.Analysis.SpecialFunctions.Exp

open scoped BigOperators
open Finset Real

set_option autoImplicit false

/-!
# Elementary primitives for selection PMW

This file contains only the one-step finite-probability objects used by
selection PMW.  In particular, it does not define transcripts or recursion.
The selection target is an ordinary (unsigned) query-answer vector; the sign
is introduced solely by `SignedQuery` inside `targetScore`.
-/

/-- A query together with a choice of its positive or negative sign.
`false` denotes the positive sign and `true` the negative sign. -/
def SignedQuery (Q : Type*) := Bool × Q

instance instFintypeSignedQuery (Q : Type*) [Fintype Q] :
    Fintype (SignedQuery Q) := by
  unfold SignedQuery
  infer_instance

instance instNonemptySignedQuery (Q : Type*) [Nonempty Q] :
    Nonempty (SignedQuery Q) := by
  unfold SignedQuery
  infer_instance

/-- The real sign represented by a Boolean. -/
def signedQuerySign (b : Bool) : ℝ := if b then -1 else 1

/-- Reverse the sign of a signed query without changing its underlying query. -/
def negateSignedQuery {Q : Type*} (s : SignedQuery Q) : SignedQuery Q :=
  (!s.1, s.2)

@[simp]
theorem signedQuerySign_false : signedQuerySign false = 1 := by
  rfl

@[simp]
theorem signedQuerySign_true : signedQuerySign true = -1 := by
  rfl

@[simp]
theorem signedQuerySign_not (b : Bool) :
    signedQuerySign (!b) = -signedQuerySign b := by
  cases b <;> simp [signedQuerySign]

@[simp]
theorem negateSignedQuery_fst {Q : Type*} (s : SignedQuery Q) :
    (negateSignedQuery s).1 = !s.1 := by
  rfl

@[simp]
theorem negateSignedQuery_snd {Q : Type*} (s : SignedQuery Q) :
    (negateSignedQuery s).2 = s.2 := by
  rfl

@[simp]
theorem negateSignedQuery_involutive {Q : Type*} (s : SignedQuery Q) :
    negateSignedQuery (negateSignedQuery s) = s := by
  rcases s with ⟨b, q⟩
  cases b <;> rfl

/-- Evaluation of a signed query at a domain point. -/
def signedValue {D Q : Type*} (f : D → Q → ℝ)
    (d : D) (s : SignedQuery Q) : ℝ :=
  signedQuerySign s.1 * f d s.2

@[simp]
theorem signedValue_negate {D Q : Type*} (f : D → Q → ℝ)
    (d : D) (s : SignedQuery Q) :
    signedValue f d (negateSignedQuery s) = -signedValue f d s := by
  rcases s with ⟨b, q⟩
  cases b <;> simp [signedValue, negateSignedQuery]

/-- Signed queries inherit the same absolute bound as the original queries. -/
theorem abs_signedValue_le_one {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (d : D) (s : SignedQuery Q) :
    |signedValue f d s| ≤ 1 := by
  rcases s with ⟨b, q⟩
  cases b <;> simpa [signedValue] using hf d q

theorem neg_one_le_signedValue {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (d : D) (s : SignedQuery Q) :
    -1 ≤ signedValue f d s := by
  exact (abs_le.mp (abs_signedValue_le_one f hf d s)).1

theorem signedValue_le_one {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (d : D) (s : SignedQuery Q) :
    signedValue f d s ≤ 1 := by
  exact (abs_le.mp (abs_signedValue_le_one f hf d s)).2

/-- The strictly positive uniform law on a finite nonempty type. -/
noncomputable def uniformLaw (D : Type*) [Fintype D] [Nonempty D] :
    PositiveFiniteLaw D where
  mass := fun _ => 1 / (Fintype.card D : ℝ)
  nonneg := fun _ => one_div_nonneg.mpr (Nat.cast_nonneg _)
  sum_mass := by
    have hcard : (Fintype.card D : ℝ) ≠ 0 := by
      exact Nat.cast_ne_zero.mpr Fintype.card_ne_zero
    simp [hcard]
  pos := fun _ => by
    exact one_div_pos.mpr (Nat.cast_pos.mpr
      (Fintype.card_pos_iff.mpr (inferInstance : Nonempty D)))

@[simp]
theorem uniformLaw_apply (D : Type*) [Fintype D] [Nonempty D] (d : D) :
    uniformLaw D d = 1 / (Fintype.card D : ℝ) := by
  rfl

/-- The unnormalized multiplicative-weights mass after one signed query. -/
noncomputable def mwUpdateWeight {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) : ℝ :=
  p d * Real.exp (gamma * signedValue f d s)

/-- The normalizing constant for one multiplicative-weights update. -/
noncomputable def mwUpdateNormalizer {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) : ℝ :=
  ∑ d : D, mwUpdateWeight f gamma p s d

theorem mwUpdateWeight_pos {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) :
    0 < mwUpdateWeight f gamma p s d := by
  exact mul_pos (p.mass_pos d) (Real.exp_pos _)

theorem mwUpdateNormalizer_pos {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    0 < mwUpdateNormalizer f gamma p s := by
  unfold mwUpdateNormalizer
  apply Finset.sum_pos (fun d _ => mwUpdateWeight_pos f gamma p s d)
  exact Finset.univ_nonempty

/-- One normalized multiplicative-weights update. -/
noncomputable def mwUpdate {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) : PositiveFiniteLaw D where
  mass := fun d =>
    mwUpdateWeight f gamma p s d / mwUpdateNormalizer f gamma p s
  nonneg := fun d =>
    (div_pos (mwUpdateWeight_pos f gamma p s d)
      (mwUpdateNormalizer_pos f gamma p s)).le
  sum_mass := by
    rw [← Finset.sum_div]
    exact div_self (mwUpdateNormalizer_pos f gamma p s).ne'
  pos := fun d =>
    div_pos (mwUpdateWeight_pos f gamma p s d)
      (mwUpdateNormalizer_pos f gamma p s)

/-- Exact mass formula for a multiplicative-weights update. -/
@[simp]
theorem mwUpdate_mass_formula {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) :
    mwUpdate f gamma p s d =
      p d * Real.exp (gamma * signedValue f d s) /
        (∑ z : D, p z * Real.exp (gamma * signedValue f z s)) := by
  rfl

theorem mwUpdate_mass_pos {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) :
    0 < mwUpdate f gamma p s d :=
  (mwUpdate f gamma p s).mass_pos d

@[simp]
theorem mwUpdate_sum_mass {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    ∑ d : D, mwUpdate f gamma p s d = 1 :=
  (mwUpdate f gamma p s).sum_apply

/-- Signed discrepancy between an ordinary target vector and the current
synthetic law. -/
def targetScore {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) : ℝ :=
  signedQuerySign s.1 * (a s.2 - p.expect (fun d => f d s.2))

/-- Opposite signs have exactly opposite selection scores. -/
@[simp]
theorem targetScore_negate {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    targetScore f a p (negateSignedQuery s) = -targetScore f a p s := by
  rcases s with ⟨b, q⟩
  cases b <;> simp [targetScore, negateSignedQuery]

/-- Unnormalized exponential-selection mass. -/
noncomputable def selectionWeight {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) : ℝ :=
  Real.exp (eta * targetScore f a p s)

/-- Normalizer for exponential selection over signed queries. -/
noncomputable def selectionNormalizer {D Q : Type*} [Fintype D] [Fintype Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) : ℝ :=
  ∑ s : SignedQuery Q, selectionWeight f eta a p s

theorem selectionWeight_pos {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    0 < selectionWeight f eta a p s := by
  exact Real.exp_pos _

theorem selectionNormalizer_pos {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    0 < selectionNormalizer f eta a p := by
  unfold selectionNormalizer
  apply Finset.sum_pos (fun s _ => selectionWeight_pos f eta a p s)
  exact Finset.univ_nonempty

/-- The normalized exponential-selection law over signed queries. -/
noncomputable def selectionKernel {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) : PositiveFiniteLaw (SignedQuery Q) where
  mass := fun s =>
    selectionWeight f eta a p s / selectionNormalizer f eta a p
  nonneg := fun s =>
    (div_pos (selectionWeight_pos f eta a p s)
      (selectionNormalizer_pos f eta a p)).le
  sum_mass := by
    rw [← Finset.sum_div]
    exact div_self (selectionNormalizer_pos f eta a p).ne'
  pos := fun s =>
    div_pos (selectionWeight_pos f eta a p s)
      (selectionNormalizer_pos f eta a p)

/-- Exact mass formula for the selection kernel. -/
@[simp]
theorem selectionKernel_mass_formula {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    selectionKernel f eta a p s =
      Real.exp (eta * targetScore f a p s) /
        (∑ t : SignedQuery Q, Real.exp (eta * targetScore f a p t)) := by
  rfl

theorem selectionKernel_mass_pos {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    0 < selectionKernel f eta a p s :=
  (selectionKernel f eta a p).mass_pos s

@[simp]
theorem selectionKernel_sum_mass {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    ∑ s : SignedQuery Q, selectionKernel f eta a p s = 1 :=
  (selectionKernel f eta a p).sum_apply


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWGap.lean <==
import QueryRelease.SelectionPMWBasic
import Mathlib.Analysis.Complex.Exponential
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# The selection-PMW softmax gap

For a fixed target vector and synthetic state, this file defines the largest
signed discrepancy and the gap between that maximum and the query drawn by
the exponential-selection kernel.  Its main result is a direct finite-sum
second-moment estimate with logarithmic dependence on the number of signed
queries.  No tail integral or utility assumption is used.
-/

/-- The largest signed target score at a fixed synthetic state. -/
noncomputable def maximumTargetScore {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty (targetScore f a p)

/-- Every signed score is bounded by the maximum signed score. -/
theorem targetScore_le_maximumTargetScore {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    targetScore f a p s ≤ maximumTargetScore f a p := by
  classical
  unfold maximumTargetScore
  exact Finset.le_sup' (f := targetScore f a p) (Finset.mem_univ s)

/-- The maximum signed score is attained by a signed query. -/
theorem exists_targetScore_eq_maximumTargetScore
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D) :
    ∃ s : SignedQuery Q,
      targetScore f a p s = maximumTargetScore f a p := by
  classical
  obtain ⟨s, -, hs⟩ :=
    Finset.exists_mem_eq_sup' Finset.univ_nonempty (targetScore f a p)
  exact ⟨s, hs.symm⟩

/-- The loss in signed score incurred by selecting `s` instead of a
maximizer. -/
noncomputable def selectionGap {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) : ℝ :=
  maximumTargetScore f a p - targetScore f a p s

theorem selectionGap_nonneg {D Q : Type*} [Fintype D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    0 ≤ selectionGap f a p s := by
  unfold selectionGap
  exact sub_nonneg.mpr (targetScore_le_maximumTargetScore f a p s)

/-- The exponential moment of the softmax gap at half the selection
temperature is at most the number of signed queries. -/
theorem selectionGap_expMoment_le_card
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (heta : 0 < eta) :
    (selectionKernel f eta a p).expect (fun s =>
        Real.exp ((eta / 2) * selectionGap f a p s)) ≤
      (Fintype.card (SignedQuery Q) : ℝ) := by
  classical
  let M := maximumTargetScore f a p
  let Z := selectionNormalizer f eta a p
  obtain ⟨smax, hsmax⟩ :=
    exists_targetScore_eq_maximumTargetScore f a p
  have hZ : 0 < Z := selectionNormalizer_pos f eta a p
  have hmaxTerm : Real.exp (eta * M) ≤ Z := by
    calc
      Real.exp (eta * M) =
          Real.exp (eta * targetScore f a p smax) := by rw [hsmax]
      _ ≤ ∑ s : SignedQuery Q,
          Real.exp (eta * targetScore f a p s) := by
        exact Finset.single_le_sum
          (fun s _ => Real.exp_nonneg (eta * targetScore f a p s))
          (Finset.mem_univ smax)
      _ = Z := rfl
  have hterm : ∀ s : SignedQuery Q,
      selectionKernel f eta a p s *
          Real.exp ((eta / 2) * selectionGap f a p s) ≤
        Real.exp (eta * M) / Z := by
    intro s
    have hs := targetScore_le_maximumTargetScore f a p s
    have hetaScore :
        eta * targetScore f a p s ≤ eta * M := by
      exact mul_le_mul_of_nonneg_left hs heta.le
    calc
      selectionKernel f eta a p s *
          Real.exp ((eta / 2) * selectionGap f a p s) =
          Real.exp (eta * targetScore f a p s) / Z *
            Real.exp ((eta / 2) * (M - targetScore f a p s)) := by
        rfl
      _ = Real.exp ((eta / 2) *
            (M + targetScore f a p s)) / Z := by
        rw [div_mul_eq_mul_div]
        rw [← Real.exp_add]
        apply congrArg (fun z : ℝ => Real.exp z / Z)
        ring
      _ ≤ Real.exp (eta * M) / Z := by
        apply (div_le_div_iff_of_pos_right hZ).2
        apply Real.exp_le_exp.mpr
        nlinarith
  change ∑ s : SignedQuery Q,
      selectionKernel f eta a p s *
        Real.exp ((eta / 2) * selectionGap f a p s) ≤ _
  calc
    ∑ s : SignedQuery Q,
        selectionKernel f eta a p s *
          Real.exp ((eta / 2) * selectionGap f a p s)
        ≤ ∑ _s : SignedQuery Q, Real.exp (eta * M) / Z :=
      Finset.sum_le_sum fun s _ => hterm s
    _ = (Fintype.card (SignedQuery Q) : ℝ) *
          (Real.exp (eta * M) / Z) := by simp
    _ ≤ (Fintype.card (SignedQuery Q) : ℝ) * 1 := by
      apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
      exact (div_le_one hZ).2 hmaxTerm
    _ = (Fintype.card (SignedQuery Q) : ℝ) := by ring

private theorem finiteLaw_sq_expect_le_expect_sq_gap
    {Omega : Type*} [Fintype Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    (P.expect g) ^ 2 ≤ P.expect (fun omega => g omega ^ 2) := by
  let mu := P.expect g
  have hvar : 0 ≤ P.expect (fun omega => (g omega - mu) ^ 2) :=
    P.expect_nonneg _ (fun omega => sq_nonneg (g omega - mu))
  have hidentity : P.expect (fun omega => (g omega - mu) ^ 2) =
      P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
    calc
      P.expect (fun omega => (g omega - mu) ^ 2) =
          P.expect (fun omega =>
            (g omega ^ 2 - (2 * mu) * g omega) + mu ^ 2) := by
        apply congrArg P.expect
        funext omega
        ring
      _ = (P.expect (fun omega => g omega ^ 2) -
            (2 * mu) * P.expect g) + mu ^ 2 := by
        rw [P.expect_add, P.expect_sub, P.expect_const_mul, P.expect_const]
      _ = P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
        dsimp [mu]
        ring
  rw [hidentity] at hvar
  linarith

private theorem finiteLaw_expect_sq_le_log_of_expMoment
    {Omega : Type*} [Fintype Omega] [Nonempty Omega]
    (P : FiniteLaw Omega) (x : Omega → ℝ) (eta : ℝ)
    (heta : 0 < eta) (hcard : 2 ≤ Fintype.card Omega)
    (hx : ∀ omega, 0 ≤ x omega)
    (hexp : P.expect (fun omega => Real.exp ((eta / 2) * x omega)) ≤
      (Fintype.card Omega : ℝ)) :
    P.expect (fun omega => x omega ^ 2) ≤
      16 * (Real.log (2 * (Fintype.card Omega : ℝ)) / eta) ^ 2 := by
  classical
  let m : ℝ := Fintype.card Omega
  let L : ℝ := 2 * Real.log m / eta
  let y : Omega → ℝ := fun omega => max (x omega - L) 0
  have hmpos : 0 < m := by
    dsimp [m]
    exact_mod_cast (Fintype.card_pos_iff.mpr (inferInstance : Nonempty Omega))
  have hmtwo : (2 : ℝ) ≤ m := by
    dsimp [m]
    exact_mod_cast hcard
  have hmone : (1 : ℝ) ≤ m := by linarith
  have hlogm : 0 ≤ Real.log m := Real.log_nonneg hmone
  have hL : 0 ≤ L := by
    dsimp [L]
    positivity
  have hy : ∀ omega, 0 ≤ y omega := by
    intro omega
    dsimp [y]
    exact le_max_right _ _
  have hx_le : ∀ omega, x omega ≤ L + y omega := by
    intro omega
    have hdelta : x omega - L ≤ max (x omega - L) 0 :=
      le_max_left _ _
    dsimp [y]
    linarith
  have hsquare : ∀ omega,
      x omega ^ 2 ≤ 2 * L ^ 2 + 2 * y omega ^ 2 := by
    intro omega
    have hsum : 0 ≤ L + y omega := add_nonneg hL (hy omega)
    have hfirst : x omega ^ 2 ≤ (L + y omega) ^ 2 :=
      (sq_le_sq₀ (hx omega) hsum).2 (hx_le omega)
    have hsecond : (L + y omega) ^ 2 ≤
        2 * L ^ 2 + 2 * y omega ^ 2 := by
      nlinarith [sq_nonneg (L - y omega)]
    exact hfirst.trans hsecond
  have hsquare_expect :
      P.expect (fun omega => x omega ^ 2) ≤
        2 * L ^ 2 + 2 * P.expect (fun omega => y omega ^ 2) := by
    calc
      P.expect (fun omega => x omega ^ 2) ≤
          P.expect (fun omega => 2 * L ^ 2 + 2 * y omega ^ 2) :=
        P.expect_mono hsquare
      _ = 2 * L ^ 2 + 2 * P.expect (fun omega => y omega ^ 2) := by
        rw [P.expect_add]
        simp only [P.expect_const, P.expect_const_mul]
  have hshiftFactor : Real.exp (-(eta / 2) * L) = 1 / m := by
    have heta0 : eta ≠ 0 := ne_of_gt heta
    have harg : -(eta / 2) * L = -Real.log m := by
      dsimp [L]
      field_simp
    rw [harg, Real.exp_neg, Real.exp_log hmpos]
    simp [one_div]
  have hshiftExp : ∀ omega,
      Real.exp ((eta / 2) * (x omega - L)) =
        (1 / m) * Real.exp ((eta / 2) * x omega) := by
    intro omega
    calc
      Real.exp ((eta / 2) * (x omega - L)) =
          Real.exp (-(eta / 2) * L + (eta / 2) * x omega) := by
        congr 1
        ring
      _ = Real.exp (-(eta / 2) * L) *
          Real.exp ((eta / 2) * x omega) := by
        rw [Real.exp_add]
      _ = (1 / m) * Real.exp ((eta / 2) * x omega) := by
        rw [hshiftFactor]
  have hshift_expect :
      P.expect (fun omega => Real.exp ((eta / 2) * (x omega - L))) ≤ 1 := by
    calc
      P.expect (fun omega => Real.exp ((eta / 2) * (x omega - L))) =
          P.expect (fun omega => (1 / m) *
            Real.exp ((eta / 2) * x omega)) := by
        apply congrArg P.expect
        funext omega
        exact hshiftExp omega
      _ = (1 / m) *
          P.expect (fun omega => Real.exp ((eta / 2) * x omega)) :=
        P.expect_const_mul _ _
      _ ≤ (1 / m) * m :=
        mul_le_mul_of_nonneg_left hexp (one_div_nonneg.mpr hmpos.le)
      _ = 1 := by field_simp
  have hy_exp_point : ∀ omega,
      Real.exp ((eta / 2) * y omega) ≤
        1 + Real.exp ((eta / 2) * (x omega - L)) := by
    intro omega
    by_cases hdelta : x omega - L ≤ 0
    · have hyzero : y omega = 0 := by
        dsimp [y]
        exact max_eq_right hdelta
      rw [hyzero]
      simp only [mul_zero, Real.exp_zero]
      exact le_add_of_nonneg_right (Real.exp_nonneg _)
    · have hdelta0 : 0 ≤ x omega - L := (lt_of_not_ge hdelta).le
      have hyeq : y omega = x omega - L := by
        dsimp [y]
        exact max_eq_left hdelta0
      rw [hyeq]
      exact le_add_of_nonneg_left zero_le_one
  have hy_exp_expect :
      P.expect (fun omega => Real.exp ((eta / 2) * y omega)) ≤ 2 := by
    calc
      P.expect (fun omega => Real.exp ((eta / 2) * y omega)) ≤
          P.expect (fun omega =>
            1 + Real.exp ((eta / 2) * (x omega - L))) :=
        P.expect_mono hy_exp_point
      _ = 1 + P.expect (fun omega =>
          Real.exp ((eta / 2) * (x omega - L))) := by
        rw [P.expect_add]
        simp only [P.expect_const]
      _ ≤ 2 := by linarith
  have heta_sq : 0 < eta ^ 2 := sq_pos_of_pos heta
  have hy_square_point : ∀ omega,
      y omega ^ 2 ≤ (8 / eta ^ 2) *
        Real.exp ((eta / 2) * y omega) := by
    intro omega
    have hu : 0 ≤ (eta / 2) * y omega :=
      mul_nonneg (div_nonneg heta.le (by norm_num)) (hy omega)
    have hpow := Real.pow_div_factorial_le_exp
      ((eta / 2) * y omega) hu 2
    have hscaled : eta ^ 2 * y omega ^ 2 ≤
        8 * Real.exp ((eta / 2) * y omega) := by
      norm_num [pow_two] at hpow ⊢
      nlinarith
    rw [div_mul_eq_mul_div]
    apply (le_div_iff₀ heta_sq).2
    simpa [mul_comm] using hscaled
  have hy_square_expect :
      P.expect (fun omega => y omega ^ 2) ≤ 16 / eta ^ 2 := by
    calc
      P.expect (fun omega => y omega ^ 2) ≤
          P.expect (fun omega => (8 / eta ^ 2) *
            Real.exp ((eta / 2) * y omega)) :=
        P.expect_mono hy_square_point
      _ = (8 / eta ^ 2) *
          P.expect (fun omega => Real.exp ((eta / 2) * y omega)) :=
        P.expect_const_mul _ _
      _ ≤ (8 / eta ^ 2) * 2 := by
        apply mul_le_mul_of_nonneg_left hy_exp_expect
        positivity
      _ = 16 / eta ^ 2 := by ring
  have hy_mean_nonneg : 0 ≤ P.expect y :=
    P.expect_nonneg y hy
  have hy_mean_sq :
      (P.expect y) ^ 2 ≤ P.expect (fun omega => y omega ^ 2) :=
    finiteLaw_sq_expect_le_expect_sq_gap P y
  have hy_mean_le : P.expect y ≤ 4 / eta := by
    have hfour : 0 ≤ 4 / eta := by positivity
    have hy_sq_le : (P.expect y) ^ 2 ≤ (4 / eta) ^ 2 := by
      calc
        (P.expect y) ^ 2 ≤ P.expect (fun omega => y omega ^ 2) := hy_mean_sq
        _ ≤ 16 / eta ^ 2 := hy_square_expect
        _ = (4 / eta) ^ 2 := by ring
    nlinarith
  have hsquare_tight : ∀ omega,
      x omega ^ 2 ≤ (L + y omega) ^ 2 := by
    intro omega
    exact (sq_le_sq₀ (hx omega) (add_nonneg hL (hy omega))).2 (hx_le omega)
  have hsquare_expect_tight :
      P.expect (fun omega => x omega ^ 2) ≤
        L ^ 2 + 2 * L * P.expect y +
          P.expect (fun omega => y omega ^ 2) := by
    calc
      P.expect (fun omega => x omega ^ 2) ≤
          P.expect (fun omega => (L + y omega) ^ 2) :=
        P.expect_mono hsquare_tight
      _ = L ^ 2 + 2 * L * P.expect y +
          P.expect (fun omega => y omega ^ 2) := by
        calc
          P.expect (fun omega => (L + y omega) ^ 2) =
              P.expect (fun omega =>
                (L ^ 2 + (2 * L) * y omega) + y omega ^ 2) := by
            apply congrArg P.expect
            funext omega
            ring
          _ = L ^ 2 + 2 * L * P.expect y +
              P.expect (fun omega => y omega ^ 2) := by
            rw [P.expect_add, P.expect_add, P.expect_const,
              P.expect_const_mul]
  have hraw :
      P.expect (fun omega => x omega ^ 2) ≤ (L + 4 / eta) ^ 2 := by
    calc
      P.expect (fun omega => x omega ^ 2) ≤
          L ^ 2 + 2 * L * P.expect y +
            P.expect (fun omega => y omega ^ 2) := hsquare_expect_tight
      _ ≤ L ^ 2 + 2 * L * (4 / eta) + 16 / eta ^ 2 := by
        have hcross : 2 * L * P.expect y ≤ 2 * L * (4 / eta) :=
          mul_le_mul_of_nonneg_left hy_mean_le (by positivity)
        linarith
      _ = (L + 4 / eta) ^ 2 := by ring
  have hm_le_twom : m ≤ 2 * m := by linarith
  have hlog_le : Real.log m ≤ Real.log (2 * m) :=
    Real.log_le_log hmpos hm_le_twom
  have hfour_le : (4 : ℝ) ≤ 2 * m := by linarith
  have hlogfour : 1 < Real.log (4 : ℝ) := by
    rw [show (4 : ℝ) = 2 * 2 by norm_num, Real.log_mul (by norm_num) (by norm_num)]
    nlinarith [Real.log_two_gt_d9]
  have hone_log : 1 ≤ Real.log (2 * m) :=
    hlogfour.le.trans (Real.log_le_log (by norm_num) hfour_le)
  have hlog_two_m : Real.log (2 * m) = Real.log 2 + Real.log m := by
    rw [Real.log_mul (by norm_num) hmpos.ne']
  have hlinear : 2 * Real.log m + 4 ≤ 4 * Real.log (2 * m) := by
    rw [hlog_two_m]
    have hlogm_lower : Real.log 2 ≤ Real.log m :=
      Real.log_le_log (by norm_num) hmtwo
    nlinarith [Real.log_two_gt_d9]
  have hscaled : L + 4 / eta ≤
      4 * Real.log (2 * m) / eta := by
    dsimp [L]
    calc
      2 * Real.log m / eta + 4 / eta =
          (2 * Real.log m + 4) / eta := by ring
      _ ≤ 4 * Real.log (2 * m) / eta :=
        (div_le_div_iff_of_pos_right heta).2 hlinear
  have hleft_nonneg : 0 ≤ L + 4 / eta := by positivity
  have hright_nonneg : 0 ≤ 4 * Real.log (2 * m) / eta := by positivity
  have hsquare_scaled : (L + 4 / eta) ^ 2 ≤
      (4 * Real.log (2 * m) / eta) ^ 2 :=
    (sq_le_sq₀ hleft_nonneg hright_nonneg).2 hscaled
  calc
    P.expect (fun omega => x omega ^ 2) ≤ (L + 4 / eta) ^ 2 := hraw
    _ ≤ (4 * Real.log (2 * m) / eta) ^ 2 := hsquare_scaled
    _ = 16 * (Real.log (2 * (Fintype.card Omega : ℝ)) / eta) ^ 2 := by
      dsimp [m]
      ring

/-- A sharper softmax-gap second-moment estimate.  It keeps the same shifted
logarithm as the compatibility theorem below, but uses the finite-law
`L²` triangle inequality before the final logarithmic comparison. -/
theorem selectionGap_secondMoment_le_tight
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (heta : 0 < eta) :
    (selectionKernel f eta a p).expect (fun s =>
        selectionGap f a p s ^ 2) ≤
      16 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
  have hcardQ : 0 < Fintype.card Q :=
    Fintype.card_pos_iff.mpr (inferInstance : Nonempty Q)
  have hcardSigned : 2 ≤ Fintype.card (SignedQuery Q) := by
    change 2 ≤ Fintype.card (Bool × Q)
    rw [Fintype.card_prod, Fintype.card_bool]
    omega
  exact finiteLaw_expect_sq_le_log_of_expMoment
    (selectionKernel f eta a p).toFiniteLaw
    (selectionGap f a p) eta heta hcardSigned
    (selectionGap_nonneg f a p)
    (selectionGap_expMoment_le_card f eta a p heta)

/-- The softmax selection gap has logarithmic second moment.  The extra
factor `2` inside the logarithm makes the statement uniform at the smallest
nonempty query type. -/
theorem selectionGap_secondMoment_le
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (heta : 0 < eta) :
    (selectionKernel f eta a p).expect (fun s =>
        selectionGap f a p s ^ 2) ≤
      64 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
  have hcardQ : 0 < Fintype.card Q :=
    Fintype.card_pos_iff.mpr (inferInstance : Nonempty Q)
  have hcardSigned : 2 ≤ Fintype.card (SignedQuery Q) := by
    change 2 ≤ Fintype.card (Bool × Q)
    rw [Fintype.card_prod, Fintype.card_bool]
    omega
  have htight := selectionGap_secondMoment_le_tight f eta a p heta
  have hlog : 0 ≤ Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta := by
    have hsigned : (1 : ℝ) ≤ (Fintype.card (SignedQuery Q) : ℝ) := by
      exact_mod_cast Fintype.card_pos
    exact div_nonneg (Real.log_nonneg (by nlinarith)) heta.le
  nlinarith [sq_nonneg
    (Real.log (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)]


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWHedge.lean <==
import QueryRelease.FiniteMGF
import QueryRelease.SelectionPMWTranscript
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Pathwise Hedge regret for selection PMW

This file proves the multiplicative-weights point-comparator bound directly
from the one-step mass formula.  The proof telescopes logarithms of strictly
positive point masses; it uses no KL-divergence or utility hypothesis.
-/

/-- The MW normalizer obeys the finite Hoeffding MGF bound. -/
theorem mwUpdateNormalizer_le_exp
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    mwUpdateNormalizer f gamma p s ≤
      Real.exp (gamma * p.expect (fun d => signedValue f d s) + gamma ^ 2 / 2) := by
  classical
  simpa [mwUpdateNormalizer, mwUpdateWeight, PositiveFiniteLaw.expect,
    FiniteLaw.expect] using
      p.toFiniteLaw.mgf_le_exp_expect_add
        (fun d => signedValue f d s) 1 gamma (by norm_num)
        (fun d => abs_signedValue_le_one f hf d s)

/-- Logarithmic form of the one-step MW normalizer bound. -/
theorem log_mwUpdateNormalizer_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    Real.log (mwUpdateNormalizer f gamma p s) ≤
      gamma * p.expect (fun d => signedValue f d s) + gamma ^ 2 / 2 := by
  exact (Real.log_le_iff_le_exp (mwUpdateNormalizer_pos f gamma p s)).2
    (mwUpdateNormalizer_le_exp f hf gamma p s)

/-- Exact logarithmic change of a point mass under one MW update. -/
theorem log_mwUpdate_sub_log
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) :
    Real.log (mwUpdate f gamma p s d) - Real.log (p d) =
      gamma * signedValue f d s - Real.log (mwUpdateNormalizer f gamma p s) := by
  rw [mwUpdate_mass_formula]
  change Real.log
      (p d * Real.exp (gamma * signedValue f d s) /
        mwUpdateNormalizer f gamma p s) - Real.log (p d) = _
  rw [Real.log_div
    (mul_ne_zero (p.mass_pos d).ne' (Real.exp_ne_zero _))
    (mwUpdateNormalizer_pos f gamma p s).ne']
  rw [Real.log_mul (p.mass_pos d).ne' (Real.exp_ne_zero _)]
  rw [Real.log_exp]
  unfold mwUpdateNormalizer mwUpdateWeight
  ring

/-- Exact one-step point-comparator regret inequality. -/
theorem mwUpdate_pointRegret_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) (d : D) :
    signedValue f d s - p.expect (fun z => signedValue f z s) ≤
      (Real.log (mwUpdate f gamma p s d) - Real.log (p d)) / gamma +
        gamma / 2 := by
  have hlog := log_mwUpdateNormalizer_le f hf gamma p s
  have hchange := log_mwUpdate_sub_log f gamma p s d
  calc
    signedValue f d s - p.expect (fun z => signedValue f z s) ≤
        ((Real.log (mwUpdate f gamma p s d) - Real.log (p d)) +
          gamma ^ 2 / 2) / gamma := by
            apply (le_div_iff₀ hgamma).2
            nlinarith
    _ = (Real.log (mwUpdate f gamma p s d) - Real.log (p d)) / gamma +
          gamma / 2 := by
            field_simp [hgamma.ne']

/-- Final synthetic state after consuming a signed-query transcript. -/
noncomputable def selectionPMWFinalState
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) :
    (J : ℕ) → PositiveFiniteLaw D →
      SelectionPMWTranscript Q J → PositiveFiniteLaw D
  | 0, p, _ => p
  | J + 1, p, w =>
      selectionPMWFinalState f gamma J
        (mwUpdate f gamma p (w 0)) (Fin.tail w)

@[simp]
theorem selectionPMWFinalState_zero
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (w : SelectionPMWTranscript Q 0) :
    selectionPMWFinalState f gamma 0 p w = p := rfl

@[simp]
theorem selectionPMWFinalState_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) :
    selectionPMWFinalState f gamma (J + 1) p (Fin.cons s tail) =
      selectionPMWFinalState f gamma J (mwUpdate f gamma p s) tail := by
  simp [selectionPMWFinalState]

/-- Accumulated point-comparator regret along a transcript. -/
noncomputable def selectionPMWPointRegret
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) :
    (J : ℕ) → PositiveFiniteLaw D →
      SelectionPMWTranscript Q J → D → ℝ
  | 0, _, _, _ => 0
  | J + 1, p, w, d =>
      signedValue f d (w 0) -
          p.expect (fun z => signedValue f z (w 0)) +
        selectionPMWPointRegret f gamma J
          (mwUpdate f gamma p (w 0)) (Fin.tail w) d

@[simp]
theorem selectionPMWPointRegret_zero
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (w : SelectionPMWTranscript Q 0) (d : D) :
    selectionPMWPointRegret f gamma 0 p w d = 0 := rfl

@[simp]
theorem selectionPMWPointRegret_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) (d : D) :
    selectionPMWPointRegret f gamma (J + 1) p (Fin.cons s tail) d =
      signedValue f d s - p.expect (fun z => signedValue f z s) +
        selectionPMWPointRegret f gamma J (mwUpdate f gamma p s) tail d := by
  simp [selectionPMWPointRegret]

/-- The one-step regret inequalities telescope exactly through the positive
point masses of the successive MW states. -/
theorem selectionPMWPointRegret_le_logMass
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J) (d : D),
      selectionPMWPointRegret f gamma J p w d ≤
        (Real.log (selectionPMWFinalState f gamma J p w d) -
            Real.log (p d)) / gamma + gamma * (J : ℝ) / 2 := by
  intro J
  induction J with
  | zero =>
      intro p w d
      simp
  | succ J ih =>
      intro p w d
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWPointRegret_cons, selectionPMWFinalState_cons]
      calc
        signedValue f d (w 0) -
              p.expect (fun z => signedValue f z (w 0)) +
            selectionPMWPointRegret f gamma J
              (mwUpdate f gamma p (w 0)) (Fin.tail w) d ≤
            ((Real.log (mwUpdate f gamma p (w 0) d) - Real.log (p d)) /
                gamma + gamma / 2) +
              ((Real.log
                    (selectionPMWFinalState f gamma J
                      (mwUpdate f gamma p (w 0)) (Fin.tail w) d) -
                    Real.log (mwUpdate f gamma p (w 0) d)) / gamma +
                gamma * (J : ℝ) / 2) :=
          add_le_add (mwUpdate_pointRegret_le f hf gamma hgamma p (w 0) d)
            (ih (mwUpdate f gamma p (w 0)) (Fin.tail w) d)
        _ = (Real.log
                (selectionPMWFinalState f gamma J
                  (mwUpdate f gamma p (w 0)) (Fin.tail w) d) -
              Real.log (p d)) / gamma + gamma * ((J + 1 : ℕ) : ℝ) / 2 := by
            simp only [Nat.cast_add, Nat.cast_one]
            field_simp [hgamma.ne']; ring

/-- Every point mass of a finite probability law is at most one. -/
theorem positiveFiniteLaw_mass_le_one
    {D : Type*} [Fintype D] (p : PositiveFiniteLaw D) (d : D) :
    p d ≤ 1 := by
  calc
    p d ≤ ∑ z : D, p z :=
      Finset.single_le_sum (fun z _ => p.mass_nonneg z) (Finset.mem_univ d)
    _ = 1 := p.sum_apply

/-- Logarithm of a point mass under the uniform law. -/
theorem log_uniformLaw_apply
    (D : Type*) [Fintype D] [Nonempty D] (d : D) :
    Real.log (uniformLaw D d) = -Real.log (Fintype.card D : ℝ) := by
  have hcard : (Fintype.card D : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.mpr Fintype.card_ne_zero
  rw [uniformLaw_apply, Real.log_div one_ne_zero hcard]
  simp

/-- Pathwise Hedge regret from the uniform initial state. -/
theorem selectionPMWPointRegret_uniform_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ)
    (w : SelectionPMWTranscript Q J) (d : D) :
    selectionPMWPointRegret f gamma J (uniformLaw D) w d ≤
      Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2 := by
  let pFinal := selectionPMWFinalState f gamma J (uniformLaw D) w
  have hfinal_mass : pFinal d ≤ 1 := positiveFiniteLaw_mass_le_one pFinal d
  have hfinal_log : Real.log (pFinal d) ≤ 0 :=
    Real.log_nonpos (pFinal.mass_nonneg d) hfinal_mass
  have hstart_log := log_uniformLaw_apply D d
  have htel := selectionPMWPointRegret_le_logMass
    f hf gamma hgamma J (uniformLaw D) w d
  change selectionPMWPointRegret f gamma J (uniformLaw D) w d ≤ _ at htel
  change Real.log
      (selectionPMWFinalState f gamma J (uniformLaw D) w d) ≤ 0 at hfinal_log
  calc
    selectionPMWPointRegret f gamma J (uniformLaw D) w d ≤
        (Real.log (selectionPMWFinalState f gamma J (uniformLaw D) w d) -
          Real.log (uniformLaw D d)) / gamma + gamma * (J : ℝ) / 2 := htel
    _ ≤ Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2 := by
      apply add_le_add_left
      apply (div_le_div_iff_of_pos_right hgamma).2
      rw [hstart_log]
      linarith


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWMixture.lean <==
import QueryRelease.SelectionPMWMoment
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Finite-mixture domination for selection PMW

This file isolates the convexity step in likelihood-level Maurey
domination.  A finite random target whose signed coordinate increments are
centered and have a uniform exponential-moment bound dominates the likelihood
at its mean, pointwise in the complete adaptive transcript.

The state update is independent of the hidden target.  Consequently, after a
transcript is fixed, the same one-step logarithmic comparison can be summed
through all adaptive rounds.
-/

/-- Coordinatewise barycenters center every signed target difference. -/
theorem finiteLaw_expect_selectionTargetDifference_eq_zero
    {I Q : Type*} [Fintype I]
    (mu : FiniteLaw I) (v : I → Q → ℝ) (b : Q → ℝ)
    (hmean : ∀ q, mu.expect (fun i => v i q) = b q)
    (s : SignedQuery Q) :
    mu.expect (fun i => selectionTargetDifference (v i) b s) = 0 := by
  rcases s with ⟨sign, q⟩
  calc
    mu.expect (fun i => selectionTargetDifference (v i) b (sign, q)) =
        signedQuerySign sign * mu.expect (fun i => v i q - b q) := by
      simpa [selectionTargetDifference] using
        mu.expect_const_mul (signedQuerySign sign) (fun i => v i q - b q)
    _ = signedQuerySign sign *
        (mu.expect (fun i => v i q) - mu.expect (fun _ => b q)) := by
      rw [mu.expect_sub]
    _ = 0 := by rw [hmean q, mu.expect_const]; ring

/-- Exact logarithmic form of the one-step exponential tilt. -/
theorem log_selectionKernel_sub_log_eq
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    Real.log (selectionKernel f eta a p s) -
        Real.log (selectionKernel f eta b p s) =
      eta * selectionTargetDifference a b s -
        Real.log ((selectionKernel f eta b p).expect
          (fun t => Real.exp (eta * selectionTargetDifference a b t))) := by
  let E := (selectionKernel f eta b p).expect
    (fun t => Real.exp (eta * selectionTargetDifference a b t))
  have hKa : selectionKernel f eta a p s ≠ 0 :=
    (selectionKernel_mass_pos f eta a p s).ne'
  have hKb : selectionKernel f eta b p s ≠ 0 :=
    (selectionKernel_mass_pos f eta b p s).ne'
  have hE : E ≠ 0 := (selectionTiltExpectation_pos f eta a b p).ne'
  calc
    Real.log (selectionKernel f eta a p s) -
        Real.log (selectionKernel f eta b p s) =
      Real.log (selectionKernel f eta a p s /
        selectionKernel f eta b p s) := by
          rw [Real.log_div hKa hKb]
    _ = Real.log (Real.exp (eta * selectionTargetDifference a b s) / E) := by
      rw [selectionKernel_ratio_eq_tilt f eta a b p s]
    _ = eta * selectionTargetDifference a b s - Real.log E := by
      rw [Real.log_div (Real.exp_ne_zero _) hE, Real.log_exp]
    _ = eta * selectionTargetDifference a b s -
        Real.log ((selectionKernel f eta b p).expect
          (fun t => Real.exp (eta * selectionTargetDifference a b t))) := by
      rfl

/-- Exchange the target and selection expectations.  A signed-coordinate MGF
bound therefore controls the mean tilt normalizer. -/
theorem finiteLaw_expect_selectionTilt_le
    {I D Q : Type*} [Fintype I] [Fintype D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ) (p : PositiveFiniteLaw D)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c) :
    mu.expect (fun i =>
        (selectionKernel f eta b p).expect (fun t =>
          Real.exp (eta * selectionTargetDifference (v i) b t))) ≤
      Real.exp c := by
  let Kb := selectionKernel f eta b p
  calc
    mu.expect (fun i => Kb.expect (fun t =>
        Real.exp (eta * selectionTargetDifference (v i) b t))) =
      Kb.expect (fun t => mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t))) := by
          change
            (∑ i : I, mu i *
              (∑ t : SignedQuery Q, Kb t *
                Real.exp (eta * selectionTargetDifference (v i) b t))) =
            ∑ t : SignedQuery Q, Kb t *
              (∑ i : I, mu i *
                Real.exp (eta * selectionTargetDifference (v i) b t))
          simp_rw [Finset.mul_sum]
          rw [Finset.sum_comm]
          apply Finset.sum_congr rfl
          intro t ht
          apply Finset.sum_congr rfl
          intro i hi
          ring
    _ ≤ Kb.expect (fun _ => Real.exp c) :=
      Kb.toFiniteLaw.expect_mono hmgf
    _ = Real.exp c := Kb.toFiniteLaw.expect_const _

/-- Jensen for the logarithm, derived from Jensen for the exponential, turns
the mean tilt-normalizer bound into a mean log-normalizer bound. -/
theorem finiteLaw_expect_log_selectionTilt_le
    {I D Q : Type*} [Fintype I] [Fintype D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ) (p : PositiveFiniteLaw D)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c) :
    mu.expect (fun i =>
        Real.log ((selectionKernel f eta b p).expect (fun t =>
          Real.exp (eta * selectionTargetDifference (v i) b t)))) ≤ c := by
  let Z : I → ℝ := fun i =>
    (selectionKernel f eta b p).expect (fun t =>
      Real.exp (eta * selectionTargetDifference (v i) b t))
  have hZpos : ∀ i, 0 < Z i := fun i =>
    selectionTiltExpectation_pos f eta (v i) b p
  have hJensen := mu.exp_expect_le_expect_exp (fun i => Real.log (Z i))
  have hExpLog : mu.expect (fun i => Real.exp (Real.log (Z i))) =
      mu.expect Z := by
    apply congrArg (mu.expect)
    funext i
    exact Real.exp_log (hZpos i)
  rw [hExpLog] at hJensen
  have hmean : mu.expect Z ≤ Real.exp c := by
    simpa [Z] using finiteLaw_expect_selectionTilt_le
      mu f eta c v b p hmgf
  exact Real.exp_le_exp.mp (hJensen.trans hmean)

/-- One adaptive selection step has mean log likelihood, over the random
target, at least the mean-target log likelihood minus the MGF cost. -/
theorem finiteLaw_expect_log_selectionKernel_ge
    {I D Q : Type*} [Fintype I] [Fintype D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ) (p : PositiveFiniteLaw D)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c)
    (s : SignedQuery Q) :
    Real.log (selectionKernel f eta b p s) - c ≤
      mu.expect (fun i => Real.log (selectionKernel f eta (v i) p s)) := by
  let Z : I → ℝ := fun i =>
    (selectionKernel f eta b p).expect (fun t =>
      Real.exp (eta * selectionTargetDifference (v i) b t))
  have hlogZ : mu.expect (fun i => Real.log (Z i)) ≤ c := by
    simpa [Z] using finiteLaw_expect_log_selectionTilt_le
      mu f eta c v b p hmgf
  have hpoint : ∀ i,
      Real.log (selectionKernel f eta (v i) p s) =
        Real.log (selectionKernel f eta b p s) +
          eta * selectionTargetDifference (v i) b s - Real.log (Z i) := by
    intro i
    have h := log_selectionKernel_sub_log_eq f eta (v i) b p s
    change Real.log (selectionKernel f eta (v i) p s) -
        Real.log (selectionKernel f eta b p s) =
      eta * selectionTargetDifference (v i) b s - Real.log (Z i) at h
    change Real.log (selectionKernel f eta (v i) p s) =
      Real.log (selectionKernel f eta b p s) +
        eta * selectionTargetDifference (v i) b s - Real.log (Z i)
    linarith
  calc
    Real.log (selectionKernel f eta b p s) - c ≤
        Real.log (selectionKernel f eta b p s) -
          mu.expect (fun i => Real.log (Z i)) :=
      sub_le_sub_left hlogZ _
    _ = mu.expect (fun i =>
        Real.log (selectionKernel f eta b p s) +
          eta * selectionTargetDifference (v i) b s - Real.log (Z i)) := by
      rw [mu.expect_sub, mu.expect_add, mu.expect_const,
        mu.expect_const_mul, hcenter s]
      ring
    _ = mu.expect (fun i => Real.log (selectionKernel f eta (v i) p s)) := by
      apply congrArg (mu.expect)
      funext i
      exact (hpoint i).symm

/-- The one-step mean-log inequality composes through the adaptive PMW
transcript, because the synthetic-state update does not depend on the target. -/
theorem finiteLaw_expect_log_selectionAdaptiveDensity_ge
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      Real.log (adaptiveDensity
          (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
            (s : SignedQuery Q) => selectionKernel f eta target state s)
          (fun (state : PositiveFiniteLaw D) (s : SignedQuery Q) =>
            mwUpdate f gamma state s)
          J p b w) - (J : ℝ) * c ≤
        mu.expect (fun i => Real.log (adaptiveDensity
          (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
            (s : SignedQuery Q) => selectionKernel f eta target state s)
          (fun (state : PositiveFiniteLaw D) (s : SignedQuery Q) =>
            mwUpdate f gamma state s)
          J p (v i) w)) := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      let s := w 0
      let tail := Fin.tail w
      let p' := mwUpdate f gamma p s
      let K := fun (target : Q → ℝ) => selectionKernel f eta target p s
      let L := fun (target : Q → ℝ) => adaptiveDensity
        (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
          (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
        (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
          mwUpdate f gamma state symbol)
        J p' target tail
      have hKpos : ∀ target, 0 < K target := fun target =>
        selectionKernel_mass_pos f eta target p s
      have hLpos : ∀ target, 0 < L target := fun target =>
        adaptiveDensity_pos
          (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
            (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
          (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
            mwUpdate f gamma state symbol)
          (fun target state symbol =>
            selectionKernel_mass_pos f eta target state symbol)
          J p' target tail
      have hone : Real.log (K b) - c ≤
          mu.expect (fun i => Real.log (K (v i))) := by
        simpa [K] using finiteLaw_expect_log_selectionKernel_ge
          mu f eta c v b p hcenter hmgf s
      have htail : Real.log (L b) - (J : ℝ) * c ≤
          mu.expect (fun i => Real.log (L (v i))) := by
        simpa [L, p', tail, s] using ih p' tail
      have hbase :
          adaptiveDensity
              (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
                (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
              (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
                mwUpdate f gamma state symbol)
              (J + 1) p b (Fin.cons s tail) = K b * L b := by
        dsimp [K, L, p', s, tail]
        simp only [adaptiveDensity_cons]
      have hv : ∀ i,
          adaptiveDensity
              (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
                (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
              (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
                mwUpdate f gamma state symbol)
              (J + 1) p (v i) (Fin.cons s tail) = K (v i) * L (v i) := by
        intro i
        dsimp [K, L, p', s, tail]
        simp only [adaptiveDensity_cons]
      calc
        Real.log (adaptiveDensity
            (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
              (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
            (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
              mwUpdate f gamma state symbol)
            (J + 1) p b (Fin.cons s tail)) - ((J + 1 : ℕ) : ℝ) * c =
          (Real.log (K b) - c) +
            (Real.log (L b) - (J : ℝ) * c) := by
              rw [hbase, Real.log_mul (hKpos b).ne' (hLpos b).ne']
              simp only [Nat.cast_add, Nat.cast_one]
              ring
        _ ≤ mu.expect (fun i => Real.log (K (v i))) +
              mu.expect (fun i => Real.log (L (v i))) :=
          add_le_add hone htail
        _ = mu.expect (fun i =>
            Real.log (K (v i)) + Real.log (L (v i))) := by
          rw [mu.expect_add]
        _ = mu.expect (fun i => Real.log (adaptiveDensity
            (fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
              (symbol : SignedQuery Q) => selectionKernel f eta target state symbol)
            (fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
              mwUpdate f gamma state symbol)
            (J + 1) p (v i) (Fin.cons s tail))) := by
          apply congrArg (mu.expect)
          funext i
          rw [hv i, Real.log_mul (hKpos (v i)).ne' (hLpos (v i)).ne']

/-- Pointwise likelihood-level finite-mixture domination for the complete
selection-PMW transcript. -/
theorem selectionPMWLikelihood_le_finiteMixture
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (J : ℕ) (v : I → Q → ℝ) (b : Q → ℝ)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWLikelihood f eta gamma J b w ≤
      Real.exp ((J : ℝ) * c) *
        mu.expect (fun i => selectionPMWLikelihood f eta gamma J (v i) w) := by
  have hlog := finiteLaw_expect_log_selectionAdaptiveDensity_ge
    mu f eta gamma c v b hcenter hmgf J (uniformLaw D) w
  have hJensen := mu.exp_expect_le_expect_exp
    (fun i => Real.log (selectionPMWLikelihood f eta gamma J (v i) w))
  have hExpLog :
      mu.expect (fun i => Real.exp
        (Real.log (selectionPMWLikelihood f eta gamma J (v i) w))) =
        mu.expect (fun i => selectionPMWLikelihood f eta gamma J (v i) w) := by
    apply congrArg (mu.expect)
    funext i
    exact Real.exp_log (selectionPMWLikelihood_pos f eta gamma J (v i) w)
  rw [hExpLog] at hJensen
  have hexp := Real.exp_le_exp.mpr hlog
  have hscaled :
      selectionPMWLikelihood f eta gamma J b w /
          Real.exp ((J : ℝ) * c) ≤
        mu.expect (fun i => selectionPMWLikelihood f eta gamma J (v i) w) := by
    calc
      selectionPMWLikelihood f eta gamma J b w /
          Real.exp ((J : ℝ) * c) =
        Real.exp (Real.log (selectionPMWLikelihood f eta gamma J b w) -
          (J : ℝ) * c) := by
            rw [Real.exp_sub, Real.exp_log
              (selectionPMWLikelihood_pos f eta gamma J b w)]
      _ ≤ Real.exp (mu.expect (fun i =>
          Real.log (selectionPMWLikelihood f eta gamma J (v i) w))) := hexp
      _ ≤ mu.expect (fun i =>
          selectionPMWLikelihood f eta gamma J (v i) w) := hJensen
  exact (div_le_iff₀ (Real.exp_pos ((J : ℝ) * c))).mp hscaled |>.trans_eq
    (by ring)

/-- Coordinatewise barycenter form of the mixture-domination theorem. -/
theorem selectionPMWLikelihood_le_finiteMixture_of_mean
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (J : ℕ) (v : I → Q → ℝ) (b : Q → ℝ)
    (hmean : ∀ q, mu.expect (fun i => v i q) = b q)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWLikelihood f eta gamma J b w ≤
      Real.exp ((J : ℝ) * c) *
        mu.expect (fun i => selectionPMWLikelihood f eta gamma J (v i) w) := by
  exact selectionPMWLikelihood_le_finiteMixture mu f eta gamma c J v b
    (finiteLaw_expect_selectionTargetDifference_eq_zero mu v b hmean)
    hmgf w


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWMoment.lean <==
import QueryRelease.FiniteRatioMoment
import QueryRelease.SelectionPMWTranscript
import Mathlib.Tactic.FieldSimp

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Likelihood-ratio moments for selection PMW

The proof uses the exact exponential-tilt relation between two selection
kernels.  Jensen centers the tilt under the denominator kernel, finite
Hoeffding controls its natural moments, and `adaptive_ratio_moment_le`
composes those moments through the transcript.
-/

/-- Difference of the two signed selection scores contributed by their
ordinary target vectors. -/
def selectionTargetDifference {Q : Type*}
    (a b : Q → ℝ) (s : SignedQuery Q) : ℝ :=
  signedQuerySign s.1 * (a s.2 - b s.2)

theorem targetScore_sub_targetScore
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a b : Q → ℝ) (p : PositiveFiniteLaw D)
    (s : SignedQuery Q) :
    targetScore f a p s - targetScore f b p s =
      selectionTargetDifference a b s := by
  unfold targetScore selectionTargetDifference
  ring

theorem abs_selectionTargetDifference_le
    {Q : Type*} (a b : Q → ℝ) (B : ℝ)
    (hab : ∀ q, |a q - b q| ≤ B) (s : SignedQuery Q) :
    |selectionTargetDifference a b s| ≤ B := by
  rcases s with ⟨sign, q⟩
  cases sign with
  | false =>
      simpa [selectionTargetDifference, signedQuerySign] using hab q
  | true =>
      simpa [selectionTargetDifference, signedQuerySign, abs_sub_comm] using hab q

theorem selectionWeight_tilt
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    selectionWeight f eta a p s =
      selectionWeight f eta b p s *
        Real.exp (eta * selectionTargetDifference a b s) := by
  unfold selectionWeight
  rw [← Real.exp_add]
  congr 1
  rw [← targetScore_sub_targetScore f a b p s]
  ring

theorem selectionNormalizer_tilt
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    selectionNormalizer f eta a p =
      selectionNormalizer f eta b p *
        (selectionKernel f eta b p).expect
          (fun s => Real.exp (eta * selectionTargetDifference a b s)) := by
  let Zb := selectionNormalizer f eta b p
  have hZb : Zb ≠ 0 := (selectionNormalizer_pos f eta b p).ne'
  calc
    selectionNormalizer f eta a p =
        ∑ s : SignedQuery Q, selectionWeight f eta a p s := rfl
    _ = ∑ s : SignedQuery Q,
          Zb * (selectionKernel f eta b p s *
            Real.exp (eta * selectionTargetDifference a b s)) := by
      apply Finset.sum_congr rfl
      intro s hs
      rw [selectionWeight_tilt f eta a b p s]
      change selectionWeight f eta b p s *
          Real.exp (eta * selectionTargetDifference a b s) =
        Zb * ((selectionWeight f eta b p s / Zb) *
          Real.exp (eta * selectionTargetDifference a b s))
      field_simp [hZb]
    _ = Zb * ∑ s : SignedQuery Q,
          selectionKernel f eta b p s *
            Real.exp (eta * selectionTargetDifference a b s) := by
      rw [Finset.mul_sum]
    _ = selectionNormalizer f eta b p *
        (selectionKernel f eta b p).expect
          (fun s => Real.exp (eta * selectionTargetDifference a b s)) := by
      rfl

lemma selectionTiltExpectation_pos
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    0 < (selectionKernel f eta b p).expect
      (fun s => Real.exp (eta * selectionTargetDifference a b s)) := by
  unfold PositiveFiniteLaw.expect FiniteLaw.expect
  apply Finset.sum_pos
  · intro s hs
    exact mul_pos (selectionKernel_mass_pos f eta b p s) (Real.exp_pos _)
  · exact Finset.univ_nonempty

theorem selectionKernel_ratio_eq_tilt
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    selectionKernel f eta a p s / selectionKernel f eta b p s =
      Real.exp (eta * selectionTargetDifference a b s) /
        (selectionKernel f eta b p).expect
          (fun t => Real.exp (eta * selectionTargetDifference a b t)) := by
  let E := (selectionKernel f eta b p).expect
    (fun t => Real.exp (eta * selectionTargetDifference a b t))
  let Zb := selectionNormalizer f eta b p
  have hE : E ≠ 0 := (selectionTiltExpectation_pos f eta a b p).ne'
  have hZb : Zb ≠ 0 := (selectionNormalizer_pos f eta b p).ne'
  have hwb : selectionWeight f eta b p s ≠ 0 :=
    (selectionWeight_pos f eta b p s).ne'
  change (selectionWeight f eta a p s / selectionNormalizer f eta a p) /
      (selectionWeight f eta b p s / Zb) =
    Real.exp (eta * selectionTargetDifference a b s) / E
  rw [show selectionNormalizer f eta a p = Zb * E by
    simpa [Zb, E] using selectionNormalizer_tilt f eta a b p]
  rw [selectionWeight_tilt f eta a b p s]
  field_simp [hE, hZb, hwb]

/-- A selection-kernel likelihood ratio is bounded by the exponential of
the centered target-score difference under the denominator kernel. -/
theorem selectionKernel_ratio_le_centered_exp
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    selectionKernel f eta a p s / selectionKernel f eta b p s ≤
      Real.exp (eta *
        (selectionTargetDifference a b s -
          (selectionKernel f eta b p).expect
            (selectionTargetDifference a b))) := by
  let Kb := selectionKernel f eta b p
  let u := selectionTargetDifference a b
  let E := Kb.expect (fun t => Real.exp (eta * u t))
  have hEpos : 0 < E := by
    simpa [Kb, u, E] using selectionTiltExpectation_pos f eta a b p
  have hJensen :
      Real.exp (eta * Kb.expect u) ≤ E := by
    have h := Kb.toFiniteLaw.exp_expect_le_expect_exp
      (fun t => eta * u t)
    rw [Kb.toFiniteLaw.expect_const_mul eta u] at h
    simpa only [PositiveFiniteLaw.expect] using h
  rw [selectionKernel_ratio_eq_tilt f eta a b p s]
  change Real.exp (eta * u s) / E ≤
    Real.exp (eta * (u s - Kb.expect u))
  apply (div_le_iff₀ hEpos).2
  calc
    Real.exp (eta * u s) =
        Real.exp (eta * (u s - Kb.expect u)) *
          Real.exp (eta * Kb.expect u) := by
      rw [← Real.exp_add]
      congr 1
      ring
    _ ≤ Real.exp (eta * (u s - Kb.expect u)) * E :=
      mul_le_mul_of_nonneg_left hJensen (Real.exp_nonneg _)

/-- One-step natural likelihood-ratio moment bound for the selection kernel. -/
theorem selectionKernel_ratio_moment_le
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (B : ℝ) (hB : 0 < B)
    (hab : ∀ q, |a q - b q| ≤ B) (order : ℕ) :
    ∑ s : SignedQuery Q,
        selectionKernel f eta b p s *
          (selectionKernel f eta a p s /
            selectionKernel f eta b p s) ^ order ≤
      Real.exp (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2) := by
  classical
  apply PositiveFiniteLaw.ratio_moment_le_of_centered_exp
    (selectionKernel f eta a p) (selectionKernel f eta b p)
    (selectionTargetDifference a b) B eta hB
  · exact abs_selectionTargetDifference_le a b B hab
  · exact selectionKernel_ratio_le_centered_exp f eta a b p

/-- Extended natural likelihood-ratio moment bound for the full adaptive PMW
transcript.  No RDP premise is assumed. -/
theorem selectionPMW_ratio_moment_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ q, |a q - b q| ≤ B)
    (order : ℕ) (horder : 1 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        selectionPMWLikelihood f eta gamma J b w *
          (selectionPMWLikelihood f eta gamma J a w /
            selectionPMWLikelihood f eta gamma J b w) ^ order ≤
      Real.exp ((J : ℝ) *
        (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2)) := by
  unfold selectionPMWLikelihood
  apply adaptive_ratio_moment_le
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => selectionKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p s => selectionKernel_mass_pos f eta target p s)
    a b order horder
  intro p
  exact selectionKernel_ratio_moment_le f eta a b p B hB hab order


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWNearMax.lean <==
import QueryRelease.FiniteRenyiMax
import QueryRelease.SelectionPMWMoment
import Mathlib.Tactic.Linarith

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Maximum-likelihood bounds for nearby PMW targets

This file combines the natural likelihood-ratio moment bound for a selection
PMW transcript with the finite Renyi/Holder maximum inequality.  The first
result retains the conjugate `L^p` norm of the loss; the second uses that its
conjugate order lies between one and two and replaces it by an `L^2` norm.
-/

/-- A finite family of target vectors, all coordinatewise within `B` of one
base target, has its pointwise maximum transcript likelihood controlled by a
natural likelihood moment and the conjugate `L^p` norm of the loss. -/
theorem selectionPMW_nearMax_expect_le
    {D Q I : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] [Fintype I] [Nonempty I]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : I → Q → ℝ) (b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ i q, |a i q - b q| ≤ B)
    (G : SelectionPMWTranscript Q J → ℝ)
    (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (selectionPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (selectionPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp
            ((order : ℝ) / ((order : ℝ) - 1)) G := by
  classical
  apply finiteLawMaxMass_expect_le
    (selectionPMWLaw f eta gamma J b)
    (fun i => (selectionPMWLaw f eta gamma J (a i)).toFiniteLaw)
    G hG order horder
    ((J : ℝ) * (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))
  intro i
  simpa only [selectionPMWLaw_apply] using
    selectionPMW_ratio_moment_le f eta gamma J (a i) b B hB
      (hab i) order (le_trans (by omega) horder)

/-- The preceding near-target maximum-likelihood bound with the loss norm
simplified to `L^2`. -/
theorem selectionPMW_nearMax_expect_le_L2
    {D Q I : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] [Fintype I] [Nonempty I]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : I → Q → ℝ) (b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ i q, |a i q - b q| ≤ B)
    (G : SelectionPMWTranscript Q J → ℝ)
    (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (selectionPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (selectionPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp 2 G := by
  classical
  let conjugateOrder : ℝ :=
    (order : ℝ) / ((order : ℝ) - 1)
  have horderReal : (2 : ℝ) ≤ order := by exact_mod_cast horder
  have hden : 0 < (order : ℝ) - 1 := by linarith
  have hconjugate_one : 1 ≤ conjugateOrder := by
    dsimp [conjugateOrder]
    rw [le_div_iff₀ hden]
    linarith
  have hconjugate_two : conjugateOrder ≤ 2 := by
    dsimp [conjugateOrder]
    rw [div_le_iff₀ hden]
    linarith
  calc
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (selectionPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (selectionPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp
            conjugateOrder G := by
      simpa [conjugateOrder] using
        selectionPMW_nearMax_expect_le f eta gamma J a b B hB hab G hG
          order horder
    _ ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (selectionPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp 2 G := by
      apply mul_le_mul_of_nonneg_left
        ((selectionPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp_le_nonnegLp_two
          G conjugateOrder hconjugate_one hconjugate_two hG)
      exact Real.rpow_nonneg
        (mul_nonneg (Nat.cast_nonneg' (Fintype.card I))
          (Real.exp_nonneg _)) _


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWTranscript.lean <==
import QueryRelease.AdaptiveTranscript
import QueryRelease.SelectionPMWBasic

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Finite selection-PMW transcripts

This file instantiates the generic adaptive-density construction with the
one-step selection kernel and multiplicative-weights update.  Its hidden
input is an ordinary query-answer target `Q -> Real`; no histogram or affine
subtype is used here.  It also defines the sum of the pre-update synthetic
states and the resulting averaged ordinary-query output.
-/

/-- A length-`J` sequence of signed queries. -/
abbrev SelectionPMWTranscript (Q : Type*) (J : ℕ) :=
  AdaptiveTranscript (SignedQuery Q) J

/-- Likelihood of a selection-PMW transcript for an ordinary target vector. -/
noncomputable def selectionPMWLikelihood
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) : ℝ :=
  adaptiveDensity
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => selectionKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    J (uniformLaw D) a w

theorem selectionPMWLikelihood_pos
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    0 < selectionPMWLikelihood f eta gamma J a w := by
  unfold selectionPMWLikelihood
  exact adaptiveDensity_pos
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => selectionKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p s => selectionKernel_mass_pos f eta target p s)
    J (uniformLaw D) a w

theorem selectionPMWLikelihood_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    0 ≤ selectionPMWLikelihood f eta gamma J a w :=
  (selectionPMWLikelihood_pos f eta gamma J a w).le

theorem selectionPMWLikelihood_sum
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) :
    ∑ w : SelectionPMWTranscript Q J,
      selectionPMWLikelihood f eta gamma J a w = 1 := by
  unfold selectionPMWLikelihood
  exact adaptiveDensity_sum
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => selectionKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p => selectionKernel_sum_mass f eta target p)
    J (uniformLaw D) a

/-- The normalized, strictly positive transcript law. -/
noncomputable def selectionPMWLaw
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) : PositiveFiniteLaw (SelectionPMWTranscript Q J) where
  mass := selectionPMWLikelihood f eta gamma J a
  nonneg := selectionPMWLikelihood_nonneg f eta gamma J a
  sum_mass := selectionPMWLikelihood_sum f eta gamma J a
  pos := selectionPMWLikelihood_pos f eta gamma J a

@[simp]
theorem selectionPMWLaw_apply
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    selectionPMWLaw f eta gamma J a w =
      selectionPMWLikelihood f eta gamma J a w := by
  rfl

@[simp]
theorem selectionPMWLaw_sum_mass
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) :
    ∑ w : SelectionPMWTranscript Q J, selectionPMWLaw f eta gamma J a w = 1 :=
  (selectionPMWLaw f eta gamma J a).sum_apply

/-- Pointwise sum of all synthetic laws immediately before their respective
multiplicative-weights updates along a transcript. -/
noncomputable def selectionPMWAccumulatedMass
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) :
    (J : ℕ) → PositiveFiniteLaw D →
      SelectionPMWTranscript Q J → D → ℝ
  | 0, _, _, _ => 0
  | J + 1, p, w, d =>
      p d + selectionPMWAccumulatedMass f gamma J
        (mwUpdate f gamma p (w 0)) (Fin.tail w) d

@[simp]
theorem selectionPMWAccumulatedMass_zero
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (p : PositiveFiniteLaw D)
    (w : SelectionPMWTranscript Q 0) (d : D) :
    selectionPMWAccumulatedMass f gamma 0 p w d = 0 := by
  rfl

@[simp]
theorem selectionPMWAccumulatedMass_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) (d : D) :
    selectionPMWAccumulatedMass f gamma (J + 1) p (Fin.cons s tail) d =
      p d + selectionPMWAccumulatedMass f gamma J
        (mwUpdate f gamma p s) tail d := by
  simp [selectionPMWAccumulatedMass]

/-- The accumulated pre-update mass has total mass equal to the transcript
length. -/
theorem selectionPMWAccumulatedMass_sum
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      ∑ d : D, selectionPMWAccumulatedMass f gamma J p w d = (J : ℝ) := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWAccumulatedMass_cons, Finset.sum_add_distrib]
      rw [p.sum_apply, ih]
      simp [Nat.cast_add, add_comm]

/-- Accumulated pre-update mass starting from the uniform synthetic law. -/
noncomputable def selectionPMWPreUpdateMass
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) (d : D) : ℝ :=
  selectionPMWAccumulatedMass f gamma J (uniformLaw D) w d

theorem selectionPMWPreUpdateMass_sum
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) :
    ∑ d : D, selectionPMWPreUpdateMass f gamma J w d = (J : ℝ) := by
  exact selectionPMWAccumulatedMass_sum f gamma J (uniformLaw D) w

/-- Sum, over rounds, of the pre-update synthetic answers to an ordinary
query. -/
noncomputable def selectionPMWAccumulatedAnswer
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) (q : Q) : ℝ :=
  ∑ d : D, selectionPMWPreUpdateMass f gamma J w d * f d q

/-- The average of the pre-update synthetic query-answer vectors.  At
`J = 0`, the field convention `1 / 0 = 0` makes this the zero vector. -/
noncomputable def selectionPMWOutput
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) (q : Q) : ℝ :=
  (1 / (J : ℝ)) * selectionPMWAccumulatedAnswer f gamma J w q

@[simp]
theorem selectionPMWOutput_zero
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ)
    (w : SelectionPMWTranscript Q 0) (q : Q) :
    selectionPMWOutput f gamma 0 w q = 0 := by
  simp [selectionPMWOutput, selectionPMWAccumulatedAnswer,
    selectionPMWPreUpdateMass]


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWUtility.lean <==
import QueryRelease.AdaptiveSecondMoment
import QueryRelease.SelectionPMWUtilityCore
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 5000

/-!
# Probabilistic robust utility of selection PMW

This file combines the deterministic, pathwise utility inequality with the
proved softmax-gap second moment.  The gap is treated as an adaptive cost, so
no independence between rounds and no assumed PMW utility statement is used.
-/

/-- The recursively defined PMW gap is exactly the generic accumulated
adaptive cost. -/
theorem selectionPMWTotalGap_eq_adaptiveTotalCost
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (w : SelectionPMWTranscript Q J) :
    selectionPMWTotalGap f a gamma J p w =
      adaptiveTotalCost
        (fun state symbol => mwUpdate f gamma state symbol)
        (fun state symbol => selectionGap f a state symbol)
        J p w := by
  induction J generalizing p with
  | zero =>
      simp
  | succ J ih =>
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWTotalGap_cons, adaptiveTotalCost_cons]
      rw [ih]

/-- The total selection gap has second moment at most `J^2` times the
one-round softmax-gap bound.  This is an adaptive-process estimate and does
not assume independence between rounds. -/
theorem selectionPMWTotalGap_secondMoment_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (a : Q → ℝ)
    (heta : 0 < eta) (J : ℕ) :
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) ≤
      (J : ℝ) ^ 2 *
        (64 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2) := by
  let kernel := fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
    (symbol : SignedQuery Q) => selectionKernel f eta target state symbol
  let update := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    mwUpdate f gamma state symbol
  let cost := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    selectionGap f a state symbol
  let C := 64 * (Real.log
    (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2
  have hgeneric := adaptiveTotalCost_secondMoment_le
    kernel update cost
    (fun target state symbol =>
      (selectionKernel_mass_pos f eta target state symbol).le)
    (fun target state => selectionKernel_sum_mass f eta target state)
    a C (by dsimp [C]; positivity)
    (fun state => by
      simpa [kernel, cost, C, PositiveFiniteLaw.expect_eq] using
        selectionGap_secondMoment_le f eta a state heta)
    J (uniformLaw D)
  simpa [PositiveFiniteLaw.expect_eq, selectionPMWLaw,
    selectionPMWLikelihood, selectionPMWTotalGap_eq_adaptiveTotalCost,
    kernel, update, cost, C] using hgeneric

/-- The accumulated softmax gap is pointwise nonnegative. -/
theorem selectionPMWTotalGap_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      0 ≤ selectionPMWTotalGap f a gamma J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      rw [selectionPMWTotalGap_cons]
      exact add_nonneg (selectionGap_nonneg f a p (w 0))
        (ih (mwUpdate f gamma p (w 0)) (Fin.tail w))

/-- Tightened adaptive second moment for the total selection gap. -/
theorem selectionPMWTotalGap_secondMoment_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (a : Q → ℝ)
    (heta : 0 < eta) (J : ℕ) :
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) ≤
      (J : ℝ) ^ 2 *
        (16 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2) := by
  let kernel := fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
    (symbol : SignedQuery Q) => selectionKernel f eta target state symbol
  let update := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    mwUpdate f gamma state symbol
  let cost := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    selectionGap f a state symbol
  let C := 16 * (Real.log
    (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2
  have hgeneric := adaptiveTotalCost_secondMoment_le
    kernel update cost
    (fun target state symbol =>
      (selectionKernel_mass_pos f eta target state symbol).le)
    (fun target state => selectionKernel_sum_mass f eta target state)
    a C (by dsimp [C]; positivity)
    (fun state => by
      simpa [kernel, cost, C, PositiveFiniteLaw.expect_eq] using
        selectionGap_secondMoment_le_tight f eta a state heta)
    J (uniformLaw D)
  simpa [PositiveFiniteLaw.expect_eq, selectionPMWLaw,
    selectionPMWLikelihood, selectionPMWTotalGap_eq_adaptiveTotalCost,
    kernel, update, cost, C] using hgeneric

/-- The deterministic PMW sup error is nonnegative. -/
theorem selectionPMWLInfError_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    0 ≤ selectionPMWLInfError f gamma J x w := by
  classical
  let q : Q := Classical.choice (inferInstance : Nonempty Q)
  exact (abs_nonneg
    (selectionPMWOutput f gamma J w q - queryAnswer f x q)).trans
      (selectionPMWLInfError_coordinate_le f gamma J x w q)

/-- The target-to-dataset sup distance is nonnegative. -/
theorem targetDatasetLInf_nonneg
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D) :
    0 ≤ targetDatasetLInf f a x := by
  classical
  let q : Q := Classical.choice (inferInstance : Nonempty Q)
  exact (abs_nonneg (a q - queryAnswer f x q)).trans
    (targetDatasetLInf_coordinate_le f a x q)

/-- Explicit robust second-moment utility bound for selection PMW.  The first
term is the deterministic Hedge/target-mismatch base and the second is the
proved universal softmax-gap contribution. -/
theorem selectionPMWLInfError_secondMoment_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (eta gamma : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w ^ 2) ≤
      2 * (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
        gamma / 2 + 2 * targetDatasetLInf f a x) ^ 2 +
      128 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
  let B := Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
    gamma / 2 + 2 * targetDatasetLInf f a x
  let G := fun w : SelectionPMWTranscript Q J =>
    selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ)
  have hpoint : ∀ w : SelectionPMWTranscript Q J,
      selectionPMWLInfError f gamma J x w ^ 2 ≤
        2 * B ^ 2 + 2 * G w ^ 2 := by
    intro w
    have herr0 := selectionPMWLInfError_nonneg f gamma J x w
    have hpath := selectionPMWLInfError_le_pathwise
      hn f hf a x gamma hgamma J hJ w
    have hpath' : selectionPMWLInfError f gamma J x w ≤ B + G w := by
      simpa [B, G] using hpath
    have hrhs0 : 0 ≤ B + G w := herr0.trans hpath'
    have hsquare : selectionPMWLInfError f gamma J x w ^ 2 ≤
        (B + G w) ^ 2 :=
      (sq_le_sq₀ herr0 hrhs0).2 hpath'
    nlinarith [sq_nonneg (B - G w)]
  have hgap := selectionPMWTotalGap_secondMoment_le
    f eta gamma a heta J
  have hJreal : (0 : ℝ) < (J : ℝ) := Nat.cast_pos.mpr hJ
  calc
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w ^ 2) ≤
        (selectionPMWLaw f eta gamma J a).expect (fun w =>
          2 * B ^ 2 + 2 * G w ^ 2) :=
      (selectionPMWLaw f eta gamma J a).toFiniteLaw.expect_mono hpoint
    _ = 2 * B ^ 2 + 2 *
        (selectionPMWLaw f eta gamma J a).expect (fun w => G w ^ 2) := by
      let P := (selectionPMWLaw f eta gamma J a).toFiniteLaw
      change P.expect (fun w => 2 * B ^ 2 + 2 * G w ^ 2) =
        2 * B ^ 2 + 2 * P.expect (fun w => G w ^ 2)
      calc
        P.expect (fun w => 2 * B ^ 2 + 2 * G w ^ 2) =
            P.expect (fun _ => 2 * B ^ 2) +
              P.expect (fun w => 2 * G w ^ 2) :=
          P.expect_add (fun _ => 2 * B ^ 2) (fun w => 2 * G w ^ 2)
        _ = 2 * B ^ 2 + 2 * P.expect (fun w => G w ^ 2) := by
          rw [P.expect_const, P.expect_const_mul]
    _ ≤ 2 * B ^ 2 + 2 *
        (64 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2) := by
      have hGexplicit :
          (selectionPMWLaw f eta gamma J a).expect (fun w =>
              (selectionPMWTotalGap f a gamma J (uniformLaw D) w /
                (J : ℝ)) ^ 2) ≤
            64 * (Real.log
              (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
        have hscaled := mul_le_mul_of_nonneg_left hgap
          (sq_nonneg (1 / (J : ℝ)))
        have hrewrite :
            (selectionPMWLaw f eta gamma J a).expect (fun w =>
                (selectionPMWTotalGap f a gamma J (uniformLaw D) w /
                  (J : ℝ)) ^ 2) =
              (1 / (J : ℝ)) ^ 2 *
                (selectionPMWLaw f eta gamma J a).expect (fun w =>
                  selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) := by
          let P := (selectionPMWLaw f eta gamma J a).toFiniteLaw
          change P.expect (fun w =>
              (selectionPMWTotalGap f a gamma J (uniformLaw D) w /
                (J : ℝ)) ^ 2) =
            (1 / (J : ℝ)) ^ 2 * P.expect (fun w =>
              selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2)
          calc
            P.expect (fun w =>
                (selectionPMWTotalGap f a gamma J (uniformLaw D) w /
                  (J : ℝ)) ^ 2) =
                P.expect (fun w => (1 / (J : ℝ)) ^ 2 *
                  selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) := by
              apply congrArg P.expect
              funext w
              ring
            _ = (1 / (J : ℝ)) ^ 2 * P.expect (fun w =>
                  selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) :=
              P.expect_const_mul _ _
        rw [hrewrite]
        calc
          (1 / (J : ℝ)) ^ 2 *
              (selectionPMWLaw f eta gamma J a).expect (fun w =>
                selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) ≤
              (1 / (J : ℝ)) ^ 2 *
                ((J : ℝ) ^ 2 *
                  (64 * (Real.log
                    (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2)) :=
            hscaled
          _ = 64 * (Real.log
              (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
            field_simp [hJreal.ne']
      have hG :
          (selectionPMWLaw f eta gamma J a).expect (fun w => G w ^ 2) ≤
            64 * (Real.log
              (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
        simpa only [G] using hGexplicit
      have htwo : (0 : ℝ) ≤ 2 := by norm_num
      have h2G := mul_le_mul_of_nonneg_left hG htwo
      simpa only [add_comm] using add_le_add_left h2G (2 * B ^ 2)
    _ = 2 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2 +
          2 * targetDatasetLInf f a x) ^ 2 +
        128 * (Real.log
          (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) ^ 2 := by
      dsimp [B]
      ring

private theorem finiteLaw_sq_expect_le_expect_sq
    {Omega : Type*} [Fintype Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    (P.expect g) ^ 2 ≤ P.expect (fun omega => g omega ^ 2) := by
  let mu := P.expect g
  have hvar : 0 ≤ P.expect (fun omega => (g omega - mu) ^ 2) :=
    P.expect_nonneg _ (fun omega => sq_nonneg (g omega - mu))
  have hidentity : P.expect (fun omega => (g omega - mu) ^ 2) =
      P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
    calc
      P.expect (fun omega => (g omega - mu) ^ 2) =
          P.expect (fun omega =>
            (g omega ^ 2 - (2 * mu) * g omega) + mu ^ 2) := by
        apply congrArg P.expect
        funext omega
        ring
      _ = (P.expect (fun omega => g omega ^ 2) -
            (2 * mu) * P.expect g) + mu ^ 2 := by
        rw [P.expect_add, P.expect_sub, P.expect_const_mul, P.expect_const]
      _ = P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
        dsimp [mu]
        ring
  rw [hidentity] at hvar
  linarith

/-- Constant-tight `L²` utility for selection PMW.  Compared with the
compatibility lemma below, this uses the sharpened softmax-gap moment and the
finite-law `L²` triangle calculation before separating the deterministic and
selection terms. -/
theorem selectionPMWLInfError_L2_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (eta gamma : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) :
    Real.sqrt ((selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w ^ 2)) ≤
      (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
        gamma / 2 + 2 * targetDatasetLInf f a x) +
      4 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) := by
  let P := (selectionPMWLaw f eta gamma J a).toFiniteLaw
  let B := Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
    gamma / 2 + 2 * targetDatasetLInf f a x
  let G := fun w : SelectionPMWTranscript Q J =>
    selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ)
  let L := Real.log
    (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta
  have hJreal : (0 : ℝ) < (J : ℝ) := Nat.cast_pos.mpr hJ
  have hcardD : (1 : ℝ) ≤ Fintype.card D := by
    exact_mod_cast Fintype.card_pos_iff.mpr (inferInstance : Nonempty D)
  have hB : 0 ≤ B := by
    dsimp [B]
    have hden : 0 < gamma * (J : ℝ) := mul_pos hgamma hJreal
    have hlogD : 0 ≤ Real.log (Fintype.card D : ℝ) :=
      Real.log_nonneg hcardD
    have htarget : 0 ≤ targetDatasetLInf f a x :=
      targetDatasetLInf_nonneg f a x
    exact add_nonneg
      (add_nonneg (div_nonneg hlogD hden.le)
        (div_nonneg hgamma.le (by norm_num)))
      (mul_nonneg (by norm_num) htarget)
  have hcardS : (1 : ℝ) ≤ Fintype.card (SignedQuery Q) := by
    exact_mod_cast Fintype.card_pos_iff.mpr
      (inferInstance : Nonempty (SignedQuery Q))
  have hL : 0 ≤ L := by
    dsimp [L]
    have harg : (1 : ℝ) ≤
        2 * (Fintype.card (SignedQuery Q) : ℝ) := by nlinarith
    exact div_nonneg (Real.log_nonneg harg) heta.le
  have hG : ∀ w, 0 ≤ G w := by
    intro w
    dsimp [G]
    exact div_nonneg
      (selectionPMWTotalGap_nonneg f a gamma J (uniformLaw D) w)
      hJreal.le
  have hpoint : ∀ w : SelectionPMWTranscript Q J,
      selectionPMWLInfError f gamma J x w ^ 2 ≤ (B + G w) ^ 2 := by
    intro w
    have herr0 := selectionPMWLInfError_nonneg f gamma J x w
    have hpath := selectionPMWLInfError_le_pathwise
      hn f hf a x gamma hgamma J hJ w
    have hpath' : selectionPMWLInfError f gamma J x w ≤ B + G w := by
      simpa [B, G] using hpath
    exact (sq_le_sq₀ herr0 (add_nonneg hB (hG w))).2 hpath'
  have hgap := selectionPMWTotalGap_secondMoment_le_tight
    f eta gamma a heta J
  have hGsecond : P.expect (fun w => G w ^ 2) ≤ 16 * L ^ 2 := by
    have hscaled := mul_le_mul_of_nonneg_left hgap
      (sq_nonneg (1 / (J : ℝ)))
    have hrewrite :
        P.expect (fun w => G w ^ 2) =
          (1 / (J : ℝ)) ^ 2 * P.expect (fun w =>
            selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) := by
      calc
        P.expect (fun w => G w ^ 2) =
            P.expect (fun w => (1 / (J : ℝ)) ^ 2 *
              selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) := by
          apply congrArg P.expect
          funext w
          dsimp [G]
          ring
        _ = (1 / (J : ℝ)) ^ 2 * P.expect (fun w =>
              selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) :=
          P.expect_const_mul _ _
    rw [hrewrite]
    calc
      (1 / (J : ℝ)) ^ 2 * P.expect (fun w =>
          selectionPMWTotalGap f a gamma J (uniformLaw D) w ^ 2) ≤
          (1 / (J : ℝ)) ^ 2 *
            ((J : ℝ) ^ 2 * (16 * L ^ 2)) := by
        simpa [P, L, PositiveFiniteLaw.expect] using hscaled
      _ = 16 * L ^ 2 := by field_simp [hJreal.ne']
  have hGmean0 : 0 ≤ P.expect G := P.expect_nonneg G hG
  have hGmeanSq : (P.expect G) ^ 2 ≤ P.expect (fun w => G w ^ 2) :=
    finiteLaw_sq_expect_le_expect_sq P G
  have hGmean : P.expect G ≤ 4 * L := by
    have hright : 0 ≤ 4 * L := by positivity
    have hsquare : (P.expect G) ^ 2 ≤ (4 * L) ^ 2 := by
      calc
        (P.expect G) ^ 2 ≤ P.expect (fun w => G w ^ 2) := hGmeanSq
        _ ≤ 16 * L ^ 2 := hGsecond
        _ = (4 * L) ^ 2 := by ring
    nlinarith
  have hexpect : P.expect (fun w =>
      selectionPMWLInfError f gamma J x w ^ 2) ≤ (B + 4 * L) ^ 2 := by
    calc
      P.expect (fun w => selectionPMWLInfError f gamma J x w ^ 2) ≤
          P.expect (fun w => (B + G w) ^ 2) := P.expect_mono hpoint
      _ = B ^ 2 + 2 * B * P.expect G + P.expect (fun w => G w ^ 2) := by
        calc
          P.expect (fun w => (B + G w) ^ 2) =
              P.expect (fun w => (B ^ 2 + (2 * B) * G w) + G w ^ 2) := by
            apply congrArg P.expect
            funext w
            ring
          _ = B ^ 2 + 2 * B * P.expect G +
              P.expect (fun w => G w ^ 2) := by
            rw [P.expect_add, P.expect_add, P.expect_const,
              P.expect_const_mul]
      _ ≤ B ^ 2 + 2 * B * (4 * L) + 16 * L ^ 2 := by
        have hcross : 2 * B * P.expect G ≤ 2 * B * (4 * L) :=
          mul_le_mul_of_nonneg_left hGmean (by positivity)
        linarith
      _ = (B + 4 * L) ^ 2 := by ring
  have hrhs : 0 ≤ B + 4 * L := add_nonneg hB (by positivity)
  have hsqrt := Real.sqrt_le_sqrt hexpect
  rw [Real.sqrt_sq hrhs] at hsqrt
  simpa [P, B, L, PositiveFiniteLaw.expect] using hsqrt

/-- Expected-error corollary of the tightened `L²` utility estimate. -/
theorem selectionPMWLInfError_expect_le_tight
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (eta gamma : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w) ≤
      (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
        gamma / 2 + 2 * targetDatasetLInf f a x) +
      4 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) := by
  let P := (selectionPMWLaw f eta gamma J a).toFiniteLaw
  let error := fun w : SelectionPMWTranscript Q J =>
    selectionPMWLInfError f gamma J x w
  let R := (Real.log (Fintype.card D : ℝ) /
      (gamma * (J : ℝ)) + gamma / 2 + 2 * targetDatasetLInf f a x) +
    4 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)
  have hmean0 : 0 ≤ P.expect error :=
    P.expect_nonneg error (fun w => selectionPMWLInfError_nonneg f gamma J x w)
  have hvariance := finiteLaw_sq_expect_le_expect_sq P error
  have hL2 := selectionPMWLInfError_L2_le_tight
    hn f hf eta gamma heta hgamma J hJ a x
  have hmean_to_L2 : P.expect error ≤
      Real.sqrt (P.expect (fun w => error w ^ 2)) := by
    have hsqrt := Real.sqrt_le_sqrt hvariance
    rw [Real.sqrt_sq hmean0] at hsqrt
    exact hsqrt
  have hL2' : Real.sqrt (P.expect (fun w => error w ^ 2)) ≤ R := by
    simpa [P, error, R, PositiveFiniteLaw.expect] using hL2
  exact hmean_to_L2.trans hL2'

/-- An explicit `L²`-norm form of robust PMW utility.  Constants are kept
conservative to avoid hiding either the deterministic base or the adaptive
softmax-gap contribution under a square root. -/
theorem selectionPMWLInfError_L2_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (eta gamma : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) :
    Real.sqrt ((selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w ^ 2)) ≤
      2 * (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
        gamma / 2 + 2 * targetDatasetLInf f a x) +
      16 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) := by
  let B := Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
    gamma / 2 + 2 * targetDatasetLInf f a x
  let L := Real.log
    (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta
  have hcardD : (1 : ℝ) ≤ Fintype.card D := by
    exact_mod_cast Fintype.card_pos_iff.mpr (inferInstance : Nonempty D)
  have hB : 0 ≤ B := by
    dsimp [B]
    have hden : 0 < gamma * (J : ℝ) :=
      mul_pos hgamma (Nat.cast_pos.mpr hJ)
    have hlogD : 0 ≤ Real.log (Fintype.card D : ℝ) :=
      Real.log_nonneg hcardD
    have htarget : 0 ≤ targetDatasetLInf f a x :=
      targetDatasetLInf_nonneg f a x
    exact add_nonneg
      (add_nonneg (div_nonneg hlogD hden.le) (div_nonneg hgamma.le (by norm_num)))
      (mul_nonneg (by norm_num) htarget)
  have hcardS : (1 : ℝ) ≤ Fintype.card (SignedQuery Q) := by
    exact_mod_cast Fintype.card_pos_iff.mpr
      (inferInstance : Nonempty (SignedQuery Q))
  have hL : 0 ≤ L := by
    dsimp [L]
    have harg : (1 : ℝ) ≤
        2 * (Fintype.card (SignedQuery Q) : ℝ) := by nlinarith
    exact div_nonneg (Real.log_nonneg harg) heta.le
  let R := 2 * B + 16 * L
  have hR : 0 ≤ R := by dsimp [R]; positivity
  have hmoment := selectionPMWLInfError_secondMoment_le
    hn f hf eta gamma heta hgamma J hJ a x
  have hquadratic : 2 * B ^ 2 + 128 * L ^ 2 ≤ R ^ 2 := by
    dsimp [R]
    nlinarith [mul_nonneg hB hL]
  have hsqrt := Real.sqrt_le_sqrt (hmoment.trans (by
    simpa [B, L] using hquadratic))
  rw [Real.sqrt_sq hR] at hsqrt
  simpa [B, L, R] using hsqrt

/-- Expected robust PMW sup error, obtained from the proved second moment.
This corollary uses the same explicit deterministic and gap terms as the
`L²` bound. -/
theorem selectionPMWLInfError_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n) (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (eta gamma : ℝ)
    (heta : 0 < eta) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) :
    (selectionPMWLaw f eta gamma J a).expect (fun w =>
        selectionPMWLInfError f gamma J x w) ≤
      2 * (Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) +
        gamma / 2 + 2 * targetDatasetLInf f a x) +
      16 * (Real.log
        (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta) := by
  let P := (selectionPMWLaw f eta gamma J a).toFiniteLaw
  let error := fun w : SelectionPMWTranscript Q J =>
    selectionPMWLInfError f gamma J x w
  let R := 2 * (Real.log (Fintype.card D : ℝ) /
      (gamma * (J : ℝ)) + gamma / 2 + 2 * targetDatasetLInf f a x) +
    16 * (Real.log
      (2 * (Fintype.card (SignedQuery Q) : ℝ)) / eta)
  have hmean0 : 0 ≤ P.expect error :=
    P.expect_nonneg error (fun w => selectionPMWLInfError_nonneg f gamma J x w)
  have hvariance := finiteLaw_sq_expect_le_expect_sq P error
  have hL2 := selectionPMWLInfError_L2_le
    hn f hf eta gamma heta hgamma J hJ a x
  have hmean_to_L2 : P.expect error ≤
      Real.sqrt (P.expect (fun w => error w ^ 2)) := by
    have hsqrt := Real.sqrt_le_sqrt hvariance
    rw [Real.sqrt_sq hmean0] at hsqrt
    exact hsqrt
  have hL2' : Real.sqrt (P.expect (fun w => error w ^ 2)) ≤ R := by
    simpa [P, error, R, PositiveFiniteLaw.expect] using hL2
  have hmean : P.expect error ≤ R := hmean_to_L2.trans hL2'
  simpa [P, error, R, PositiveFiniteLaw.expect] using hmean


==> anc/query-release-lean-supplement/QueryRelease/SelectionPMWUtilityCore.lean <==
import QueryRelease.DatasetBasics
import QueryRelease.SelectionPMWGap
import QueryRelease.SelectionPMWHedge
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 5000

/-!
# Deterministic selection-PMW utility core

All results in this file are pathwise.  The selected-query gap remains an
explicit transcript statistic; no expectation or PMW utility assertion is
assumed.
-/

/-- Sup-norm distance between an arbitrary target vector and a dataset's
statistical-query answers. -/
noncomputable def targetDatasetLInf
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty
    (fun q => |a q - queryAnswer f x q|)

/-- Worst-coordinate error of the deterministic PMW output on a dataset. -/
noncomputable def selectionPMWLInfError
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty
    (fun q => |selectionPMWOutput f gamma J w q - queryAnswer f x q|)

theorem targetDatasetLInf_coordinate_le
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D) (q : Q) :
    |a q - queryAnswer f x q| ≤ targetDatasetLInf f a x := by
  classical
  unfold targetDatasetLInf
  exact Finset.le_sup'
    (f := fun r => |a r - queryAnswer f x r|) (Finset.mem_univ q)

theorem selectionPMWLInfError_coordinate_le
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) (q : Q) :
    |selectionPMWOutput f gamma J w q - queryAnswer f x q| ≤
      selectionPMWLInfError f gamma J x w := by
  classical
  unfold selectionPMWLInfError
  exact Finset.le_sup'
    (f := fun r =>
      |selectionPMWOutput f gamma J w r - queryAnswer f x r|)
    (Finset.mem_univ q)

/-- Total softmax selection gap along a transcript. -/
noncomputable def selectionPMWTotalGap
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ
  | 0, _, _ => 0
  | J + 1, p, w =>
      selectionGap f a p (w 0) +
        selectionPMWTotalGap f a gamma J
          (mwUpdate f gamma p (w 0)) (Fin.tail w)

@[simp]
theorem selectionPMWTotalGap_zero
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (p : PositiveFiniteLaw D) (w : SelectionPMWTranscript Q 0) :
    selectionPMWTotalGap f a gamma 0 p w = 0 := rfl

@[simp]
theorem selectionPMWTotalGap_cons
    {D Q : Type*} [Fintype D] [Nonempty D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) :
    selectionPMWTotalGap f a gamma (J + 1) p (Fin.cons s tail) =
      selectionGap f a p s +
        selectionPMWTotalGap f a gamma J (mwUpdate f gamma p s) tail := by
  simp [selectionPMWTotalGap]

/-- Sum of the scores of the signed queries actually selected by a
transcript. -/
noncomputable def selectionPMWSelectedScoreSum
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ
  | 0, _, _ => 0
  | J + 1, p, w =>
      targetScore f a p (w 0) +
        selectionPMWSelectedScoreSum f a gamma J
          (mwUpdate f gamma p (w 0)) (Fin.tail w)

/-- Sum of the scores of one fixed signed query through all pre-update
states of a transcript. -/
noncomputable def selectionPMWFixedScoreSum
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (fixed : SignedQuery Q) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ
  | 0, _, _ => 0
  | J + 1, p, w =>
      targetScore f a p fixed +
        selectionPMWFixedScoreSum f a gamma fixed J
          (mwUpdate f gamma p (w 0)) (Fin.tail w)

@[simp]
theorem selectionPMWSelectedScoreSum_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) :
    selectionPMWSelectedScoreSum f a gamma (J + 1) p (Fin.cons s tail) =
      targetScore f a p s +
        selectionPMWSelectedScoreSum f a gamma J (mwUpdate f gamma p s) tail := by
  simp [selectionPMWSelectedScoreSum]

@[simp]
theorem selectionPMWFixedScoreSum_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (fixed : SignedQuery Q) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) :
    selectionPMWFixedScoreSum f a gamma fixed (J + 1) p (Fin.cons s tail) =
      targetScore f a p fixed +
        selectionPMWFixedScoreSum f a gamma fixed J
          (mwUpdate f gamma p s) tail := by
  simp [selectionPMWFixedScoreSum]

/-- Signed target mismatch accumulated only along the selected queries. -/
noncomputable def selectionPMWTargetMismatchSum
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D) :
    (J : ℕ) → SelectionPMWTranscript Q J → ℝ
  | 0, _ => 0
  | J + 1, w =>
      signedQuerySign (w 0).1 * (a (w 0).2 - queryAnswer f x (w 0).2) +
        selectionPMWTargetMismatchSum f a x J (Fin.tail w)

@[simp]
theorem selectionPMWTargetMismatchSum_cons
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D)
    (J : ℕ) (s : SignedQuery Q) (tail : SelectionPMWTranscript Q J) :
    selectionPMWTargetMismatchSum f a x (J + 1) (Fin.cons s tail) =
      signedQuerySign s.1 * (a s.2 - queryAnswer f x s.2) +
        selectionPMWTargetMismatchSum f a x J tail := by
  simp [selectionPMWTargetMismatchSum]

/-- Dataset-average of the accumulated point-comparator regret. -/
noncomputable def selectionPMWDatasetPointRegret
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (w : SelectionPMWTranscript Q J)
    (x : Fin n → D) : ℝ :=
  (1 / (n : ℝ)) *
    ∑ i : Fin n, selectionPMWPointRegret f gamma J p w (x i)

/-- Expectation of a signed query is the sign times the corresponding
ordinary-query expectation. -/
theorem expect_signedValue_eq
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    p.expect (fun d => signedValue f d s) =
      signedQuerySign s.1 * p.expect (fun d => f d s.2) := by
  change (∑ d : D, p d * (signedQuerySign s.1 * f d s.2)) =
    signedQuerySign s.1 * ∑ d : D, p d * f d s.2
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d hd
  ring

theorem targetScore_eq_signed_target_sub_expect
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    targetScore f a p s =
      signedQuerySign s.1 * a s.2 -
        p.expect (fun d => signedValue f d s) := by
  rw [expect_signedValue_eq]
  unfold targetScore
  ring

theorem average_signedValue_eq
    {D Q : Type*} {n : ℕ}
    (f : D → Q → ℝ) (x : Fin n → D) (s : SignedQuery Q) :
    (1 / (n : ℝ)) * ∑ i : Fin n, signedValue f (x i) s =
      signedQuerySign s.1 * queryAnswer f x s.2 := by
  have hsum : (∑ i : Fin n, signedValue f (x i) s) =
      signedQuerySign s.1 * ∑ i : Fin n, f (x i) s.2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    unfold signedValue
    ring
  rw [hsum]
  unfold queryAnswer
  ring

/-- Recursive form of the dataset-averaged point regret. -/
theorem selectionPMWDatasetPointRegret_cons
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) (x : Fin n → D) :
    selectionPMWDatasetPointRegret f gamma (J + 1) p (Fin.cons s tail) x =
      signedQuerySign s.1 * queryAnswer f x s.2 -
          p.expect (fun d => signedValue f d s) +
        selectionPMWDatasetPointRegret f gamma J (mwUpdate f gamma p s) tail x := by
  unfold selectionPMWDatasetPointRegret
  simp_rw [selectionPMWPointRegret_cons]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib]
  have hsigned := average_signedValue_eq f x s
  have hconst : (∑ _i : Fin n, p.expect (fun d => signedValue f d s)) =
      (n : ℝ) * p.expect (fun d => signedValue f d s) := by
    simp
  rw [hconst]
  have hnreal : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hn.ne'
  field_simp [hnreal] at hsigned ⊢
  linarith

/-- Averaging the pathwise point-comparator bound over dataset rows preserves
the same bound. -/
theorem selectionPMWDatasetPointRegret_uniform_le
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ)
    (w : SelectionPMWTranscript Q J) (x : Fin n → D) :
    selectionPMWDatasetPointRegret f gamma J (uniformLaw D) w x ≤
      Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2 := by
  let R := Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2
  have hpoint : ∀ i : Fin n,
      selectionPMWPointRegret f gamma J (uniformLaw D) w (x i) ≤ R :=
    fun i => selectionPMWPointRegret_uniform_le f hf gamma hgamma J w (x i)
  have hsum :
      (∑ i : Fin n, selectionPMWPointRegret f gamma J (uniformLaw D) w (x i)) ≤
        ∑ _i : Fin n, R :=
    Finset.sum_le_sum fun i _ => hpoint i
  unfold selectionPMWDatasetPointRegret
  calc
    (1 / (n : ℝ)) *
        ∑ i : Fin n, selectionPMWPointRegret f gamma J (uniformLaw D) w (x i) ≤
      (1 / (n : ℝ)) * ∑ _i : Fin n, R :=
        mul_le_mul_of_nonneg_left hsum (one_div_nonneg.mpr (Nat.cast_nonneg n))
    _ = R := by
      have hnreal : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hn.ne'
      simp [hnreal]
    _ = Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2 := rfl

/-- One signed coordinate of the target mismatch is bounded by the target's
sup distance from the dataset. -/
theorem signed_targetMismatch_le_linf
    {D Q : Type*} [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D)
    (s : SignedQuery Q) :
    signedQuerySign s.1 * (a s.2 - queryAnswer f x s.2) ≤
      targetDatasetLInf f a x := by
  rcases s with ⟨b, q⟩
  cases b
  · simp only [signedQuerySign_false, one_mul]
    exact (le_abs_self _).trans (targetDatasetLInf_coordinate_le f a x q)
  · simp only [signedQuerySign_true, neg_one_mul]
    exact (neg_le_abs _).trans (targetDatasetLInf_coordinate_le f a x q)

theorem selectionPMWTargetMismatchSum_le
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (a : Q → ℝ) (x : Fin n → D) :
    ∀ (J : ℕ) (w : SelectionPMWTranscript Q J),
      selectionPMWTargetMismatchSum f a x J w ≤
        (J : ℝ) * targetDatasetLInf f a x := by
  intro J
  induction J with
  | zero =>
      intro w
      simp [selectionPMWTargetMismatchSum]
  | succ J ih =>
      intro w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWTargetMismatchSum_cons, Nat.cast_add, Nat.cast_one]
      have hround := signed_targetMismatch_le_linf f a x (w 0)
      have htail := ih (Fin.tail w)
      linarith

/-- The sum of selected target scores is exactly dataset comparator regret
plus signed target mismatch. -/
theorem selectionPMWSelectedScoreSum_eq
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (a : Q → ℝ)
    (gamma : ℝ) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J) (x : Fin n → D),
      selectionPMWSelectedScoreSum f a gamma J p w =
        selectionPMWDatasetPointRegret f gamma J p w x +
          selectionPMWTargetMismatchSum f a x J w := by
  intro J
  induction J with
  | zero =>
      intro p w x
      simp [selectionPMWSelectedScoreSum, selectionPMWDatasetPointRegret,
        selectionPMWTargetMismatchSum]
  | succ J ih =>
      intro p w x
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWSelectedScoreSum_cons,
        selectionPMWTargetMismatchSum_cons]
      rw [selectionPMWDatasetPointRegret_cons hn]
      rw [ih (mwUpdate f gamma p (w 0)) (Fin.tail w) x]
      rw [targetScore_eq_signed_target_sub_expect]
      ring

/-- A fixed signed query never exceeds the selected score plus the total
selection gap accumulated along the transcript. -/
theorem selectionPMWFixedScoreSum_le_selected_add_gap
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (fixed : SignedQuery Q) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      selectionPMWFixedScoreSum f a gamma fixed J p w ≤
        selectionPMWSelectedScoreSum f a gamma J p w +
          selectionPMWTotalGap f a gamma J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [selectionPMWFixedScoreSum, selectionPMWSelectedScoreSum,
        selectionPMWTotalGap]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWFixedScoreSum_cons,
        selectionPMWSelectedScoreSum_cons, selectionPMWTotalGap_cons]
      have hround := targetScore_le_maximumTargetScore f a p fixed
      have htail := ih (mwUpdate f gamma p (w 0)) (Fin.tail w)
      unfold selectionGap
      linarith

/-- Sum of one ordinary query's expectations through all pre-update states. -/
noncomputable def selectionPMWAccumulatedQueryExpectation
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (q : Q) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ
  | 0, _, _ => 0
  | J + 1, p, w =>
      p.expect (fun d => f d q) +
        selectionPMWAccumulatedQueryExpectation f gamma q J
          (mwUpdate f gamma p (w 0)) (Fin.tail w)

@[simp]
theorem selectionPMWAccumulatedQueryExpectation_cons
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (q : Q) (J : ℕ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q)
    (tail : SelectionPMWTranscript Q J) :
    selectionPMWAccumulatedQueryExpectation f gamma q (J + 1) p
        (Fin.cons s tail) =
      p.expect (fun d => f d q) +
        selectionPMWAccumulatedQueryExpectation f gamma q J
          (mwUpdate f gamma p s) tail := by
  simp [selectionPMWAccumulatedQueryExpectation]

/-- The recursive expectation sum equals integration against the accumulated
pre-update mass. -/
theorem selectionPMWAccumulatedQueryExpectation_eq_mass
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (q : Q) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      selectionPMWAccumulatedQueryExpectation f gamma q J p w =
        ∑ d : D, selectionPMWAccumulatedMass f gamma J p w d * f d q := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [selectionPMWAccumulatedQueryExpectation,
        selectionPMWAccumulatedMass]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWAccumulatedQueryExpectation_cons,
        selectionPMWAccumulatedMass_cons]
      rw [ih (mwUpdate f gamma p (w 0)) (Fin.tail w)]
      change (∑ d : D, p d * f d q) +
          (∑ d : D,
            selectionPMWAccumulatedMass f gamma J
              (mwUpdate f gamma p (w 0)) (Fin.tail w) d * f d q) = _
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro d hd
      ring

theorem selectionPMWAccumulatedQueryExpectation_uniform_eq
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (gamma : ℝ) (q : Q) (J : ℕ)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWAccumulatedQueryExpectation f gamma q J (uniformLaw D) w =
      selectionPMWAccumulatedAnswer f gamma J w q := by
  rw [selectionPMWAccumulatedQueryExpectation_eq_mass]
  rfl

/-- Exact expression for a fixed signed query's cumulative target score. -/
theorem selectionPMWFixedScoreSum_eq
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (fixed : SignedQuery Q) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      selectionPMWFixedScoreSum f a gamma fixed J p w =
        signedQuerySign fixed.1 *
          ((J : ℝ) * a fixed.2 -
            selectionPMWAccumulatedQueryExpectation
              f gamma fixed.2 J p w) := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [selectionPMWFixedScoreSum,
        selectionPMWAccumulatedQueryExpectation]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWFixedScoreSum_cons,
        selectionPMWAccumulatedQueryExpectation_cons, Nat.cast_add,
        Nat.cast_one]
      rw [ih (mwUpdate f gamma p (w 0)) (Fin.tail w)]
      rw [targetScore_eq_signed_target_sub_expect, expect_signedValue_eq]
      ring

/-- Dividing the fixed-score sum by the positive round count gives the signed
target-to-output error exactly. -/
theorem selectionPMWFixedScore_average_eq
    {D Q : Type*} [Fintype D] [Nonempty D]
    (f : D → Q → ℝ) (a : Q → ℝ) (gamma : ℝ)
    (fixed : SignedQuery Q) (J : ℕ) (hJ : 0 < J)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWFixedScoreSum f a gamma fixed J (uniformLaw D) w / (J : ℝ) =
      signedQuerySign fixed.1 *
        (a fixed.2 - selectionPMWOutput f gamma J w fixed.2) := by
  rw [selectionPMWFixedScoreSum_eq]
  rw [selectionPMWAccumulatedQueryExpectation_uniform_eq]
  unfold selectionPMWOutput
  have hJreal : (J : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hJ.ne'
  field_simp [hJreal]

/-- Average score of every fixed signed query is bounded by the pathwise
Hedge term, one target-mismatch term, and the average selection gap. -/
theorem selectionPMWFixedScore_average_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (a : Q → ℝ) (x : Fin n → D) (gamma : ℝ) (hgamma : 0 < gamma)
    (fixed : SignedQuery Q) (J : ℕ) (hJ : 0 < J)
    (w : SelectionPMWTranscript Q J) :
    selectionPMWFixedScoreSum f a gamma fixed J (uniformLaw D) w / (J : ℝ) ≤
      Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
        targetDatasetLInf f a x +
        selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ) := by
  have hfixed := selectionPMWFixedScoreSum_le_selected_add_gap
    f a gamma fixed J (uniformLaw D) w
  have hselected := selectionPMWSelectedScoreSum_eq
    hn f a gamma J (uniformLaw D) w x
  have hmismatch := selectionPMWTargetMismatchSum_le f a x J w
  have hregret := selectionPMWDatasetPointRegret_uniform_le
    hn f hf gamma hgamma J w x
  have hnum :
      selectionPMWFixedScoreSum f a gamma fixed J (uniformLaw D) w ≤
        (Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2) +
          (J : ℝ) * targetDatasetLInf f a x +
          selectionPMWTotalGap f a gamma J (uniformLaw D) w := by
    rw [hselected] at hfixed
    linarith
  have hJreal : (J : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hJ.ne'
  calc
    selectionPMWFixedScoreSum f a gamma fixed J (uniformLaw D) w / (J : ℝ) ≤
        ((Real.log (Fintype.card D : ℝ) / gamma + gamma * (J : ℝ) / 2) +
          (J : ℝ) * targetDatasetLInf f a x +
          selectionPMWTotalGap f a gamma J (uniformLaw D) w) / (J : ℝ) :=
      (div_le_div_iff_of_pos_right (Nat.cast_pos.mpr hJ)).2 hnum
    _ = Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
          targetDatasetLInf f a x +
          selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ) := by
      field_simp [hgamma.ne', hJreal]

/-- Coordinatewise deterministic robust utility bound. -/
theorem selectionPMWOutput_coordinate_error_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (a : Q → ℝ) (x : Fin n → D) (gamma : ℝ) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (w : SelectionPMWTranscript Q J) (q : Q) :
    |selectionPMWOutput f gamma J w q - queryAnswer f x q| ≤
      Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
        2 * targetDatasetLInf f a x +
        selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ) := by
  let B := Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
    targetDatasetLInf f a x +
    selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ)
  have hplus := selectionPMWFixedScore_average_le
    hn f hf a x gamma hgamma (false, q) J hJ w
  have hminus := selectionPMWFixedScore_average_le
    hn f hf a x gamma hgamma (true, q) J hJ w
  rw [selectionPMWFixedScore_average_eq f a gamma (false, q) J hJ w] at hplus
  rw [selectionPMWFixedScore_average_eq f a gamma (true, q) J hJ w] at hminus
  have hplus' : a q - selectionPMWOutput f gamma J w q ≤ B := by
    simpa only [signedQuerySign_false, one_mul] using hplus
  have hminus' : -(a q - selectionPMWOutput f gamma J w q) ≤ B := by
    simpa only [signedQuerySign_true, neg_one_mul] using hminus
  have habs_output_target :
      |selectionPMWOutput f gamma J w q - a q| ≤ B := by
    rw [abs_le]
    constructor
    · calc
        -B ≤ -(a q - selectionPMWOutput f gamma J w q) := neg_le_neg hplus'
        _ = selectionPMWOutput f gamma J w q - a q := by ring
    · calc
        selectionPMWOutput f gamma J w q - a q =
            -(a q - selectionPMWOutput f gamma J w q) := by ring
        _ ≤ B := hminus'
  have htarget := targetDatasetLInf_coordinate_le f a x q
  have htriangle :
      |selectionPMWOutput f gamma J w q - queryAnswer f x q| ≤
        |selectionPMWOutput f gamma J w q - a q| +
          |a q - queryAnswer f x q| := by
    calc
      |selectionPMWOutput f gamma J w q - queryAnswer f x q| =
          |(selectionPMWOutput f gamma J w q - a q) +
            (a q - queryAnswer f x q)| := by
              congr 1
              ring
      _ ≤ |selectionPMWOutput f gamma J w q - a q| +
            |a q - queryAnswer f x q| := abs_add_le _ _
  calc
    |selectionPMWOutput f gamma J w q - queryAnswer f x q| ≤
        |selectionPMWOutput f gamma J w q - a q| +
          |a q - queryAnswer f x q| := htriangle
    _ ≤ B + targetDatasetLInf f a x :=
      add_le_add habs_output_target htarget
    _ = Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
          2 * targetDatasetLInf f a x +
          selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ) := by
      dsimp [B]
      ring

/-- Deterministic robust utility inequality, before taking any transcript
expectation. -/
theorem selectionPMWLInfError_le_pathwise
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (a : Q → ℝ) (x : Fin n → D) (gamma : ℝ) (hgamma : 0 < gamma)
    (J : ℕ) (hJ : 0 < J) (w : SelectionPMWTranscript Q J) :
    selectionPMWLInfError f gamma J x w ≤
      Real.log (Fintype.card D : ℝ) / (gamma * (J : ℝ)) + gamma / 2 +
        2 * targetDatasetLInf f a x +
        selectionPMWTotalGap f a gamma J (uniformLaw D) w / (J : ℝ) := by
  classical
  unfold selectionPMWLInfError
  apply Finset.sup'_le
  intro q hq
  exact selectionPMWOutput_coordinate_error_le
    hn f hf a x gamma hgamma J hJ w q


==> anc/query-release-lean-supplement/QueryRelease/TranscriptEnvelope.lean <==
import QueryRelease.FiniteProbability
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
A generic finite transcript envelope.

This file proves only normalization, pure privacy, and a transparent utility
transfer from an explicitly supplied marked-mass estimate.  It contains no PMW
utility hypothesis and no local-cover or globalization assumption.
-/

/-- Pure differential privacy for a finite output law over an abstract
adjacency relation. -/
def finitePureDPOn
    {X Ω : Type*} [Fintype Ω] [DecidableEq Ω]
    (adj : X → X → Prop) (ε : ℝ) (M : X → Ω → ℝ) : Prop :=
  ∀ x x', adj x x' → ∀ S : Finset Ω,
    ∑ ω ∈ S, M x ω ≤ Real.exp ε * ∑ ω ∈ S, M x' ω

/-- The largest penalized base likelihood at a transcript. -/
noncomputable def transcriptEnvelopeWeight
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x : X) (ω : Ω) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty
    (fun u => Real.exp (-penalty x u) * base u ω)

/-- The total mass of the finite transcript envelope. -/
noncomputable def transcriptEnvelopeNormalizer
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x : X) : ℝ :=
  ∑ ω : Ω, transcriptEnvelopeWeight base penalty x ω

/-- The normalized transcript-envelope distribution. -/
noncomputable def transcriptEnvelopeProb
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x : X) (ω : Ω) : ℝ :=
  transcriptEnvelopeWeight base penalty x ω /
    transcriptEnvelopeNormalizer base penalty x

lemma transcriptEnvelopeTerm_le
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x u : X) (ω : Ω) :
    Real.exp (-penalty x u) * base u ω ≤
      transcriptEnvelopeWeight base penalty x ω := by
  classical
  unfold transcriptEnvelopeWeight
  exact Finset.le_sup' (f := fun v => Real.exp (-penalty x v) * base v ω)
    (Finset.mem_univ u)

lemma transcriptEnvelopeWeight_nonneg
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x : X) (ω : Ω) :
    0 ≤ transcriptEnvelopeWeight base penalty x ω := by
  exact (mul_nonneg (Real.exp_nonneg _) ((base x).nonneg ω)).trans
    (transcriptEnvelopeTerm_le base penalty x x ω)

lemma transcriptEnvelope_base_le
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0) (x : X) (ω : Ω) :
    base x ω ≤ transcriptEnvelopeWeight base penalty x ω := by
  calc
    base x ω = Real.exp (-penalty x x) * base x ω := by simp [hself]
    _ ≤ transcriptEnvelopeWeight base penalty x ω :=
      transcriptEnvelopeTerm_le base penalty x x ω

lemma transcriptEnvelopeNormalizer_nonneg
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ) (x : X) :
    0 ≤ transcriptEnvelopeNormalizer base penalty x := by
  exact Finset.sum_nonneg fun ω _ =>
    transcriptEnvelopeWeight_nonneg base penalty x ω

theorem transcriptEnvelopeNormalizer_ge_one
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0) (x : X) :
    1 ≤ transcriptEnvelopeNormalizer base penalty x := by
  calc
    1 = ∑ ω : Ω, base x ω := (base x).sum_mass.symm
    _ ≤ ∑ ω : Ω, transcriptEnvelopeWeight base penalty x ω :=
      Finset.sum_le_sum fun ω _ =>
        transcriptEnvelope_base_le base penalty hself x ω
    _ = transcriptEnvelopeNormalizer base penalty x := rfl

lemma transcriptEnvelopeNormalizer_pos
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0) (x : X) :
    0 < transcriptEnvelopeNormalizer base penalty x :=
  zero_lt_one.trans_le
    (transcriptEnvelopeNormalizer_ge_one base penalty hself x)

theorem transcriptEnvelopeProb_nonneg
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (x : X) (ω : Ω) :
    0 ≤ transcriptEnvelopeProb base penalty x ω := by
  exact div_nonneg
    (transcriptEnvelopeWeight_nonneg base penalty x ω)
    (transcriptEnvelopeNormalizer_nonneg base penalty x)

theorem transcriptEnvelopeProb_sum
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0) (x : X) :
    ∑ ω : Ω, transcriptEnvelopeProb base penalty x ω = 1 := by
  unfold transcriptEnvelopeProb
  rw [← Finset.sum_div]
  exact div_self
    (transcriptEnvelopeNormalizer_pos base penalty hself x).ne'

/-- The normalized envelope packaged as a finite probability law. -/
noncomputable def transcriptEnvelopeLaw
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0) (x : X) : FiniteLaw Ω where
  mass := transcriptEnvelopeProb base penalty x
  nonneg := transcriptEnvelopeProb_nonneg base penalty x
  sum_mass := transcriptEnvelopeProb_sum base penalty hself x

/-- One-sided Lipschitz control of the penalty gives a pointwise comparison of
unnormalized envelope weights. -/
lemma transcriptEnvelopeWeight_le
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (lambda : ℝ) (x x' : X)
    (hpenalty : ∀ u, penalty x' u ≤ penalty x u + lambda) (ω : Ω) :
    transcriptEnvelopeWeight base penalty x ω ≤
      Real.exp lambda * transcriptEnvelopeWeight base penalty x' ω := by
  classical
  unfold transcriptEnvelopeWeight
  apply Finset.sup'_le
  intro u hu
  have hexp : Real.exp (-penalty x u) ≤
      Real.exp lambda * Real.exp (-penalty x' u) := by
    rw [← Real.exp_add]
    exact Real.exp_le_exp.mpr (by linarith [hpenalty u])
  calc
    Real.exp (-penalty x u) * base u ω
        ≤ (Real.exp lambda * Real.exp (-penalty x' u)) * base u ω :=
      mul_le_mul_of_nonneg_right hexp ((base u).nonneg ω)
    _ = Real.exp lambda * (Real.exp (-penalty x' u) * base u ω) := by ring
    _ ≤ Real.exp lambda *
        Finset.univ.sup' Finset.univ_nonempty
          (fun v => Real.exp (-penalty x' v) * base v ω) :=
      mul_le_mul_of_nonneg_left
        (Finset.le_sup'
          (f := fun v => Real.exp (-penalty x' v) * base v ω) hu)
        (Real.exp_nonneg _)

lemma transcriptEnvelopeNormalizer_le
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (lambda : ℝ) (x x' : X)
    (hpenalty : ∀ u, penalty x' u ≤ penalty x u + lambda) :
    transcriptEnvelopeNormalizer base penalty x ≤
      Real.exp lambda * transcriptEnvelopeNormalizer base penalty x' := by
  unfold transcriptEnvelopeNormalizer
  rw [Finset.mul_sum]
  exact Finset.sum_le_sum fun ω _ =>
    transcriptEnvelopeWeight_le base penalty lambda x x' hpenalty ω

theorem transcriptEnvelope_pointwise_dp
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0)
    (lambda : ℝ) (x x' : X)
    (hforward : ∀ u, penalty x' u ≤ penalty x u + lambda)
    (hbackward : ∀ u, penalty x u ≤ penalty x' u + lambda)
    (ω : Ω) :
    transcriptEnvelopeProb base penalty x ω ≤
      Real.exp (2 * lambda) * transcriptEnvelopeProb base penalty x' ω := by
  have hweight :=
    transcriptEnvelopeWeight_le base penalty lambda x x' hforward ω
  have hnormalizer :=
    transcriptEnvelopeNormalizer_le base penalty lambda x' x hbackward
  unfold transcriptEnvelopeProb
  rw [mul_div, div_le_div_iff₀]
  · calc
      transcriptEnvelopeWeight base penalty x ω *
          transcriptEnvelopeNormalizer base penalty x'
          ≤ (Real.exp lambda * transcriptEnvelopeWeight base penalty x' ω) *
              (Real.exp lambda * transcriptEnvelopeNormalizer base penalty x) :=
        mul_le_mul hweight hnormalizer
          (transcriptEnvelopeNormalizer_nonneg base penalty x')
          (mul_nonneg (Real.exp_nonneg _)
            (transcriptEnvelopeWeight_nonneg base penalty x' ω))
      _ = Real.exp (2 * lambda) *
            transcriptEnvelopeWeight base penalty x' ω *
              transcriptEnvelopeNormalizer base penalty x := by
        rw [show 2 * lambda = lambda + lambda by ring, Real.exp_add]
        ring
  · exact transcriptEnvelopeNormalizer_pos base penalty hself x
  · exact transcriptEnvelopeNormalizer_pos base penalty hself x'

theorem transcriptEnvelope_finitePureDPOn
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω] [DecidableEq Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0)
    (adj : X → X → Prop) (lambda : ℝ)
    (hpenalty : ∀ x x', adj x x' → ∀ u,
      penalty x' u ≤ penalty x u + lambda ∧
      penalty x u ≤ penalty x' u + lambda) :
    finitePureDPOn adj (2 * lambda) (transcriptEnvelopeProb base penalty) := by
  intro x x' hxx' S
  rw [Finset.mul_sum]
  exact Finset.sum_le_sum fun ω _ =>
    transcriptEnvelope_pointwise_dp base penalty hself lambda x x'
      (fun u => (hpenalty x x' hxx' u).1)
      (fun u => (hpenalty x x' hxx' u).2) ω

/-- Utility transfer from a separately proved unnormalized marked-mass bound.
The marked-mass estimate is intentionally an explicit hypothesis. -/
theorem transcriptEnvelope_expectedLoss_le_of_markedMass
    {X Ω : Type*} [Fintype X] [Nonempty X] [Fintype Ω]
    (base : X → FiniteLaw Ω) (penalty : X → X → ℝ)
    (hself : ∀ x, penalty x x = 0)
    (x : X) (loss : Ω → ℝ) (hloss : ∀ ω, 0 ≤ loss ω) (B : ℝ)
    (hmarked :
      ∑ ω : Ω, transcriptEnvelopeWeight base penalty x ω * loss ω ≤ B) :
    ∑ ω : Ω, transcriptEnvelopeProb base penalty x ω * loss ω ≤ B := by
  have hB : 0 ≤ B :=
    (Finset.sum_nonneg fun ω _ =>
      mul_nonneg (transcriptEnvelopeWeight_nonneg base penalty x ω)
        (hloss ω)).trans hmarked
  have hnormalizer :=
    transcriptEnvelopeNormalizer_ge_one base penalty hself x
  have hnormalizer_pos :=
    transcriptEnvelopeNormalizer_pos base penalty hself x
  calc
    ∑ ω : Ω, transcriptEnvelopeProb base penalty x ω * loss ω
        = ∑ ω : Ω,
            (transcriptEnvelopeWeight base penalty x ω * loss ω) /
              transcriptEnvelopeNormalizer base penalty x := by
          apply Finset.sum_congr rfl
          intro ω hω
          unfold transcriptEnvelopeProb
          ring
    _ = (∑ ω : Ω,
          transcriptEnvelopeWeight base penalty x ω * loss ω) /
            transcriptEnvelopeNormalizer base penalty x := by
          rw [Finset.sum_div]
    _ ≤ B := by
      apply (div_le_iff₀ hnormalizer_pos).2
      exact hmarked.trans
        (by simpa using mul_le_mul_of_nonneg_left hnormalizer hB)


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWBasic.lean <==
import QueryRelease.SelectionPMWBasic

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Uniform-query, private-sign PMW primitives

This file defines the one-step kernel used for normalized `l2` query
release.  The ordinary query coordinate is sampled uniformly, independently
of the hidden target.  Conditional on that query, only its sign is selected
by a two-point exponential mechanism.  The multiplicative-weights update is
the existing `mwUpdate` on the resulting signed query.
-/

/-- Unnormalized private-sign mass for one fixed ordinary query. -/
noncomputable def uniformQuerySignWeight
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (b : Bool) : ℝ :=
  Real.exp (eta * targetScore f a p (b, q))

/-- Normalizer of the two-point private-sign law at a fixed query. -/
noncomputable def uniformQuerySignNormalizer
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) : ℝ :=
  ∑ b : Bool, uniformQuerySignWeight f eta a p q b

theorem uniformQuerySignWeight_pos
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (b : Bool) :
    0 < uniformQuerySignWeight f eta a p q b := by
  exact Real.exp_pos _

theorem uniformQuerySignNormalizer_pos
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    0 < uniformQuerySignNormalizer f eta a p q := by
  unfold uniformQuerySignNormalizer
  exact Finset.sum_pos
    (fun b _ => uniformQuerySignWeight_pos f eta a p q b)
    Finset.univ_nonempty

/-- Conditional private-sign law after the public query coordinate is fixed. -/
noncomputable def uniformQuerySignKernel
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) : PositiveFiniteLaw Bool where
  mass := fun b =>
    uniformQuerySignWeight f eta a p q b /
      uniformQuerySignNormalizer f eta a p q
  nonneg := fun b =>
    (div_pos (uniformQuerySignWeight_pos f eta a p q b)
      (uniformQuerySignNormalizer_pos f eta a p q)).le
  sum_mass := by
    rw [← Finset.sum_div]
    exact div_self (uniformQuerySignNormalizer_pos f eta a p q).ne'
  pos := fun b =>
    div_pos (uniformQuerySignWeight_pos f eta a p q b)
      (uniformQuerySignNormalizer_pos f eta a p q)

@[simp]
theorem uniformQuerySignKernel_mass_formula
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (b : Bool) :
    uniformQuerySignKernel f eta a p q b =
      Real.exp (eta * targetScore f a p (b, q)) /
        (∑ c : Bool, Real.exp (eta * targetScore f a p (c, q))) := by
  rfl

theorem uniformQuerySignKernel_mass_pos
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (b : Bool) :
    0 < uniformQuerySignKernel f eta a p q b :=
  (uniformQuerySignKernel f eta a p q).mass_pos b

@[simp]
theorem uniformQuerySignKernel_sum_mass
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    ∑ b : Bool, uniformQuerySignKernel f eta a p q b = 1 :=
  (uniformQuerySignKernel f eta a p q).sum_apply

/-- One PMW symbol: sample the ordinary query uniformly, then privately
sample only the sign of its discrepancy. -/
noncomputable def uniformQueryKernel
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) : PositiveFiniteLaw (SignedQuery Q) where
  mass := fun s =>
    uniformLaw Q s.2 * uniformQuerySignKernel f eta a p s.2 s.1
  nonneg := fun s => mul_nonneg
    ((uniformLaw Q).mass_nonneg s.2)
    ((uniformQuerySignKernel f eta a p s.2).mass_nonneg s.1)
  sum_mass := by
    change (∑ s : Bool × Q,
      uniformLaw Q s.2 * uniformQuerySignKernel f eta a p s.2 s.1) = 1
    rw [Fintype.sum_prod_type]
    calc
      ∑ b : Bool, ∑ q : Q,
          uniformLaw Q q * uniformQuerySignKernel f eta a p q b =
          ∑ q : Q, ∑ b : Bool,
            uniformLaw Q q * uniformQuerySignKernel f eta a p q b := by
        rw [Finset.sum_comm]
      _ = ∑ q : Q, uniformLaw Q q := by
        apply Finset.sum_congr rfl
        intro q hq
        rw [← Finset.mul_sum, uniformQuerySignKernel_sum_mass, mul_one]
      _ = 1 := (uniformLaw Q).sum_apply
  pos := fun s => mul_pos
    ((uniformLaw Q).mass_pos s.2)
    ((uniformQuerySignKernel f eta a p s.2).mass_pos s.1)

@[simp]
theorem uniformQueryKernel_mass_formula
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    uniformQueryKernel f eta a p s =
      (1 / (Fintype.card Q : ℝ)) *
        (Real.exp (eta * targetScore f a p s) /
          (∑ b : Bool,
            Real.exp (eta * targetScore f a p (b, s.2)))) := by
  rfl

theorem uniformQueryKernel_mass_pos
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    0 < uniformQueryKernel f eta a p s :=
  (uniformQueryKernel f eta a p).mass_pos s

@[simp]
theorem uniformQueryKernel_sum_mass
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    ∑ s : SignedQuery Q, uniformQueryKernel f eta a p s = 1 :=
  (uniformQueryKernel f eta a p).sum_apply


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWEnvelopeBlocks.lean <==
import QueryRelease.PMWEnvelopeBlocks
import QueryRelease.UniformQueryPMWEnvelopePrivacy
import QueryRelease.UniformQueryPMWHammingBallBounds

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 6000

/-! # Capped radial blocking of the uniform-query PMW envelope -/

noncomputable def uniformQueryPMWDatasetBaseLaw
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) : FiniteLaw (SelectionPMWTranscript Q J) :=
  (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
    (queryAnswer f x)).toFiniteLaw

noncomputable def uniformQueryPMWEnvelopeWeight
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  transcriptEnvelopeWeight
    (uniformQueryPMWDatasetBaseLaw f gamma J)
    (hammingEnvelopePenalty epsilon) x w

/-- All Hamming radii can be capped at the database size. -/
def uniformQueryPMWCappedBlockRadius (n B j : ℕ) : ℕ :=
  min ((j + 1) * B) n

theorem uniformQueryPMWCappedBlockRadius_pos
    {n B : ℕ} (hn : 0 < n) (hB : 0 < B) (j : ℕ) :
    0 < uniformQueryPMWCappedBlockRadius n B j := by
  unfold uniformQueryPMWCappedBlockRadius
  exact Nat.lt_min.mpr ⟨Nat.mul_pos (by omega) hB, hn⟩

theorem uniformQueryPMWCappedBlockRadius_le_n (n B j : ℕ) :
    uniformQueryPMWCappedBlockRadius n B j ≤ n :=
  Nat.min_le_right _ _

theorem uniformQueryPMWCappedBlockRadius_le_outer (n B j : ℕ) :
    uniformQueryPMWCappedBlockRadius n B j ≤ (j + 1) * B :=
  Nat.min_le_left _ _

theorem uniformQueryPMWEnvelopeWeight_le_blocks
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (B : ℕ) (hB : 0 < B)
    (f : D → Q → ℝ) (gamma epsilon : ℝ)
    (hepsilon : 0 ≤ epsilon) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWEnvelopeWeight f gamma epsilon J x w ≤
      uniformQueryPMWLikelihood f (1 / 4 : ℝ) gamma J
        (queryAnswer f x) w +
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
          uniformQueryPMWHammingBallMaxMass f gamma J x
            (uniformQueryPMWCappedBlockRadius n B j.1) w := by
  classical
  unfold uniformQueryPMWEnvelopeWeight transcriptEnvelopeWeight
  apply Finset.sup'_le
  intro y hy
  let distance := replacementHamming x y
  by_cases hzero : distance = 0
  · have hxy : x = y := (replacementHamming_eq_zero_iff x y).mp hzero
    subst y
    simp [hammingEnvelopePenalty, replacementHamming_self,
      uniformQueryPMWDatasetBaseLaw]
    exact Finset.sum_nonneg fun (j : Fin n) _ =>
      mul_nonneg (Real.exp_nonneg _)
        (uniformQueryPMWHammingBallMaxMass_nonneg f gamma J x
          (uniformQueryPMWCappedBlockRadius n B j.1) w)
  · have hdistance : 0 < distance := Nat.pos_of_ne_zero hzero
    have hdistance_n : distance ≤ n := replacementHamming_le_n x y
    let jNat := replacementBlockIndex distance B
    have hjNat : jNat < n :=
      replacementBlockIndex_lt_n hdistance hdistance_n
    let j : Fin n := ⟨jNat, hjNat⟩
    have hlower : jNat * B + 1 ≤ distance :=
      replacementBlockIndex_lower hdistance hB
    have hupper : distance ≤ (jNat + 1) * B :=
      replacementBlockIndex_upper hdistance hB
    have hcapped : distance ≤ uniformQueryPMWCappedBlockRadius n B jNat := by
      exact Nat.le_min.mpr ⟨hupper, hdistance_n⟩
    have hpenalty :
        Real.exp (-(epsilon / 2) * (distance : ℝ)) ≤
          Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) := by
      apply Real.exp_le_exp.mpr
      have hcast : ((jNat * B + 1 : ℕ) : ℝ) ≤ (distance : ℝ) := by
        exact_mod_cast hlower
      have hcoef : 0 ≤ epsilon / 2 := by positivity
      nlinarith
    have hmass :
        uniformQueryPMWLikelihood f (1 / 4 : ℝ) gamma J
            (queryAnswer f y) w ≤
          uniformQueryPMWHammingBallMaxMass f gamma J x
            (uniformQueryPMWCappedBlockRadius n B jNat) w := by
      unfold uniformQueryPMWHammingBallMaxMass finiteLawMaxMass
      exact Finset.le_sup'
        (f := fun u : ReplacementHammingBall x
            (uniformQueryPMWCappedBlockRadius n B jNat) =>
          uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
            (queryAnswer f u.1) w)
        (Finset.mem_univ ⟨y, hcapped⟩)
    have hterm :
        Real.exp (-(epsilon / 2) * (distance : ℝ)) *
            uniformQueryPMWLikelihood f (1 / 4 : ℝ) gamma J
              (queryAnswer f y) w ≤
          Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) *
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B jNat) w :=
      mul_le_mul hpenalty hmass
        (uniformQueryPMWLikelihood_nonneg f (1 / 4 : ℝ) gamma J
          (queryAnswer f y) w) (Real.exp_nonneg _)
    have hsingleAtJ :
        Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w ≤
          ∑ k : Fin n,
            Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
              uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B k.1) w := by
      let term : Fin n → ℝ := fun k =>
        Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
          uniformQueryPMWHammingBallMaxMass f gamma J x
            (uniformQueryPMWCappedBlockRadius n B k.1) w
      have hsingle : term j ≤ ∑ k : Fin n, term k :=
        Finset.single_le_sum (s := Finset.univ) (f := term)
          (fun k _ => mul_nonneg (Real.exp_nonneg _)
            (uniformQueryPMWHammingBallMaxMass_nonneg f gamma J x
              (uniformQueryPMWCappedBlockRadius n B k.1) w))
          (Finset.mem_univ j)
      simpa [term] using hsingle
    have hsingle :
        Real.exp (-(epsilon / 2) * ((jNat * B + 1 : ℕ) : ℝ)) *
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B jNat) w ≤
          ∑ k : Fin n,
            Real.exp (-(epsilon / 2) * ((k.1 * B + 1 : ℕ) : ℝ)) *
              uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B k.1) w := by
      simpa [j] using hsingleAtJ
    have hcombined := hterm.trans hsingle
    have hfinal := hcombined.trans (le_add_of_nonneg_left
      (uniformQueryPMWLikelihood_nonneg f (1 / 4 : ℝ) gamma J
        (queryAnswer f x) w))
    simpa [uniformQueryPMWDatasetBaseLaw, hammingEnvelopePenalty, distance] using
      hfinal

theorem uniformQueryPMWEnvelope_markedMass_le_blocks
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (B : ℕ) (hB : 0 < B)
    (f : D → Q → ℝ) (gamma epsilon : ℝ)
    (hepsilon : 0 ≤ epsilon) (J : ℕ)
    (x : Fin n → D) (G : SelectionPMWTranscript Q J → ℝ)
    (hG : ∀ w, 0 ≤ G w) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWEnvelopeWeight f gamma epsilon J x w * G w ≤
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect G +
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w * G w) := by
  calc
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWEnvelopeWeight f gamma epsilon J x w * G w ≤
      ∑ w : SelectionPMWTranscript Q J,
        (uniformQueryPMWLikelihood f (1 / 4 : ℝ) gamma J
            (queryAnswer f x) w +
          ∑ j : Fin n,
            Real.exp (-(epsilon / 2) * ((j.1 * B + 1 : ℕ) : ℝ)) *
              uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B j.1) w) * G w := by
      apply Finset.sum_le_sum
      intro w hw
      exact mul_le_mul_of_nonneg_right
        (uniformQueryPMWEnvelopeWeight_le_blocks
          hn B hB f gamma epsilon hepsilon J x w) (hG w)
    _ = _ := by
      unfold PositiveFiniteLaw.expect FiniteLaw.expect
      simp_rw [add_mul]
      rw [Finset.sum_add_distrib]
      congr 1
      simp_rw [Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro j hj
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro w hw
      ring


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWEnvelopeBound.lean <==
import QueryRelease.PMWEnvelopeBound
import QueryRelease.UniformQueryPMWEnvelopeShellBounds

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 4000000
set_option maxRecDepth 8000

/-! # Global utility bounds for the uniform-query PMW envelope -/

theorem uniformQueryPMWEnvelopeWeight_sum_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w ≤
      1 + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
  classical
  let B := pmwEnvelopeBlockWidth epsilon
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hblocks := uniformQueryPMWEnvelope_markedMass_le_blocks
    hn B hB f gamma epsilon hepsilon.le J x (fun _ => (1 : ℝ))
      (fun _ => by positivity)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
        (∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWHammingBallMaxMass f gamma J x
            (uniformQueryPMWCappedBlockRadius n B j.1) w) ≤
      shellFactor j.1 := by
    intro j
    have hshell := uniformQueryPMWHammingBall_shell_mass_le
      hn f hf x gamma epsilon hepsilon J hJ hcomposition j.1
    exact (mul_le_mul_of_nonneg_left hshell (Real.exp_nonneg _)).trans_eq
      (by simp [B, shellFactor])
  have hshellSum :
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w) ≤
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon := by
    calc
      _ ≤ ∑ j : Fin n, shellFactor j.1 :=
        Finset.sum_le_sum fun j _ => hshellPoint j
      _ = ∑ j ∈ Finset.range n, shellFactor j := by
        rw [Fin.sum_univ_eq_sum_range (fun j : ℕ => shellFactor j) n]
      _ ≤ _ := by
        simpa [shellFactor, B] using finite_pmwEnvelope_shell_sum_le hepsilon n
  calc
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWEnvelopeWeight f gamma epsilon J x w ≤
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (fun _ => (1 : ℝ)) +
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w) := by
        simpa only [mul_one] using hblocks
    _ = 1 + ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w) := by
      rw [show (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (fun _ => (1 : ℝ)) = 1 by
          exact FiniteLaw.expect_one _]
    _ ≤ _ := add_le_add (le_refl 1) hshellSum

private theorem sqrt_natCast_ge_one_le_self (m : ℕ) (hm : 1 ≤ m) :
    Real.sqrt (m : ℝ) ≤ (m : ℝ) := by
  rw [Real.sqrt_le_iff]
  constructor
  · exact_mod_cast (Nat.zero_le m)
  · have hmreal : (1 : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
    nlinarith

private theorem shellRadiusSqrt_le
    {B n j : ℕ} (hn : 0 < n) :
    Real.sqrt (56 * (((j + 1) * B : ℕ) : ℝ) / (n : ℝ)) ≤
      ((j + 1 : ℕ) : ℝ) *
        Real.sqrt (56 * (B : ℝ) / (n : ℝ)) := by
  have hbase : 0 ≤ 56 * (B : ℝ) / (n : ℝ) := by positivity
  have hj : 1 ≤ j + 1 := by omega
  rw [show 56 * (((j + 1) * B : ℕ) : ℝ) / (n : ℝ) =
      (j + 1 : ℝ) * (56 * (B : ℝ) / (n : ℝ)) by
    push_cast
    ring]
  rw [Real.sqrt_mul (show 0 ≤ (j : ℝ) + 1 by positivity)]
  exact mul_le_mul_of_nonneg_right
    (by simpa using sqrt_natCast_ge_one_le_self (j + 1) hj)
    (Real.sqrt_nonneg _)

theorem uniformQueryPMWEnvelope_markedLoss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w *
        uniformQueryPMWL2Error f gamma J x w ≤
      uniformQueryPMWCenterUtilityBound D gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          uniformQueryPMWCenterUtilityBound D gamma J +
        4 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          Real.sqrt (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) := by
  classical
  let B := pmwEnvelopeBlockWidth epsilon
  let U := uniformQueryPMWCenterUtilityBound D gamma J
  let V := Real.sqrt (56 * (B : ℝ) / (n : ℝ))
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hU : 0 ≤ U := by
    simpa [U] using uniformQueryPMWCenterUtilityBound_nonneg
      D gamma hgamma J hJ
  have hbase :
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (uniformQueryPMWL2Error f gamma J x) ≤ U := by
    simpa [U] using uniformQueryPMW_centerLoss_expect_le
      hn f hf gamma hgamma J hJ x
  have hblocks := uniformQueryPMWEnvelope_markedMass_le_blocks
    hn B hB f gamma epsilon hepsilon.le J x
    (uniformQueryPMWL2Error f gamma J x)
    (uniformQueryPMWL2Error_nonneg f gamma J x)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
        (∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w *
            uniformQueryPMWL2Error f gamma J x w) ≤
      shellFactor j.1 * U +
        V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
    intro j
    have hshell := uniformQueryPMWHammingBall_shell_loss_le
      hn f hf x gamma epsilon hgamma hepsilon J hJ hcomposition j.1
    have hmul := mul_le_mul_of_nonneg_left hshell
      (Real.exp_nonneg (-(epsilon / 2) *
        (((j.1 * B + 1 : ℕ) : ℝ))))
    have hradius :
        Real.sqrt (56 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ)) ≤
          ((j.1 + 1 : ℕ) : ℝ) * V := by
      simpa [V] using shellRadiusSqrt_le (B := B) (j := j.1) hn
    calc
      _ ≤ Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (Real.exp (pmwEnvelopeTheta epsilon *
              ((j.1 + 1 : ℕ) : ℝ) / 6) *
            (U + Real.sqrt
              (56 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ)))) := by
        simpa [B, U] using hmul
      _ ≤ Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (Real.exp (pmwEnvelopeTheta epsilon *
              ((j.1 + 1 : ℕ) : ℝ) / 6) *
            (U + ((j.1 + 1 : ℕ) : ℝ) * V)) := by
        gcongr
      _ = shellFactor j.1 * U +
          V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
        dsimp [shellFactor]
        ring
  have hshellSum :
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B j.1) w *
              uniformQueryPMWL2Error f gamma J x w) ≤
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
        V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
    calc
      _ ≤ ∑ j : Fin n, (shellFactor j.1 * U +
          V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1)) :=
        Finset.sum_le_sum fun j _ => hshellPoint j
      _ = U * (∑ j ∈ Finset.range n, shellFactor j) +
          V * (∑ j ∈ Finset.range n,
            (((j + 1 : ℕ) : ℝ) * shellFactor j)) := by
        rw [Fin.sum_univ_eq_sum_range (fun j : ℕ =>
          shellFactor j * U + V * (((j + 1 : ℕ) : ℝ) * shellFactor j)) n]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
        ring
      _ ≤ U * (2 * Real.exp 1 * pmwEnvelopePrefix epsilon) +
          V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
        apply add_le_add
        · apply mul_le_mul_of_nonneg_left _ hU
          simpa [shellFactor, B] using finite_pmwEnvelope_shell_sum_le hepsilon n
        · apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg _)
          simpa [shellFactor, B] using
            finite_weighted_pmwEnvelope_shell_sum_le hepsilon n
      _ = _ := by ring
  calc
    _ ≤ (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (uniformQueryPMWL2Error f gamma J x) +
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B j.1) w *
              uniformQueryPMWL2Error f gamma J x w) := by
        simpa [B] using hblocks
    _ ≤ U + (2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
        V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon)) :=
      add_le_add hbase hshellSum
    _ = _ := by dsimp [U, V, B]; ring

private theorem prefix_mul_radiusSqrt_le
    {epsilon : ℝ} (hepsilon : 0 < epsilon) {n : ℕ} (hn : 0 < n) :
    pmwEnvelopePrefix epsilon *
        Real.sqrt (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) ≤
      Real.sqrt (504 / (epsilon * (n : ℝ))) := by
  let p := pmwEnvelopePrefix epsilon
  let B : ℝ := pmwEnvelopeBlockWidth epsilon
  let X : ℝ := 56 * B / (n : ℝ)
  have hp0 : 0 ≤ p := pmwEnvelopePrefix_nonneg epsilon
  have hp1 : p ≤ 1 := pmwEnvelopePrefix_le_one hepsilon
  have hX : 0 ≤ X := by dsimp [X, B]; positivity
  have hp2 : p ^ 2 ≤ p := by nlinarith
  have hsquare : (p * Real.sqrt X) ^ 2 ≤ p * X := by
    rw [mul_pow, Real.sq_sqrt hX]
    exact mul_le_mul_of_nonneg_right hp2 hX
  have htoSqrt : p * Real.sqrt X ≤ Real.sqrt (p * X) :=
    Real.le_sqrt_of_sq_le hsquare
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hpx : p * X ≤ 504 / (epsilon * (n : ℝ)) := by
    have hnreal : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr hn
    have hscaled := mul_le_mul_of_nonneg_left hwidth (show (0 : ℝ) ≤ 56 by norm_num)
    dsimp [p, X, B]
    calc
      pmwEnvelopePrefix epsilon *
          (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) =
        (56 * ((pmwEnvelopeBlockWidth epsilon : ℝ) *
          pmwEnvelopePrefix epsilon)) / (n : ℝ) := by ring
      _ ≤ (56 * (9 / epsilon)) / (n : ℝ) :=
        div_le_div_of_nonneg_right hscaled hnreal.le
      _ = 504 / (epsilon * (n : ℝ)) := by ring
  exact htoSqrt.trans (Real.sqrt_le_sqrt hpx)

theorem uniformQueryPMWEnvelope_expectedLoss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
        uniformQueryPMWL2Error f gamma J x w ≤
      3 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J +
        4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ))) := by
  classical
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := uniformQueryPMWL2Error f gamma J x
  let C := 3 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J +
    4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ)))
  have hraw := uniformQueryPMWEnvelope_markedLoss_le
    hn f hf x gamma epsilon hgamma hepsilon J hJ hcomposition
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hU := uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hcenter : uniformQueryPMWCenterUtilityBound D gamma J +
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
        uniformQueryPMWCenterUtilityBound D gamma J ≤
      3 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J := by
    have hscaled : 2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
        uniformQueryPMWCenterUtilityBound D gamma J ≤
      2 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J := by
      apply mul_le_mul_of_nonneg_right _ hU
      have hcoef := mul_le_mul_of_nonneg_left hpref
        (show (0 : ℝ) ≤ 2 * Real.exp 1 by positivity)
      simpa only [mul_one] using hcoef
    have hexp : 1 ≤ Real.exp 1 := Real.one_le_exp (by norm_num)
    have hUexp : uniformQueryPMWCenterUtilityBound D gamma J ≤
        Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J :=
      by simpa only [one_mul] using mul_le_mul_of_nonneg_right hexp hU
    calc
      _ ≤ Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J +
          2 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J :=
        add_le_add hUexp hscaled
      _ = _ := by ring
  have hradius := prefix_mul_radiusSqrt_le hepsilon hn
  have hradiusScaled : 4 * Real.exp 1 * pmwEnvelopePrefix epsilon *
      Real.sqrt (56 * (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ)) ≤
      4 * Real.exp 1 * Real.sqrt (504 / (epsilon * (n : ℝ))) := by
    have := mul_le_mul_of_nonneg_left hradius (show (0 : ℝ) ≤ 4 * Real.exp 1 by positivity)
    simpa [mul_assoc] using this
  have hmarked : ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w * loss w ≤ C := by
    dsimp [C, loss]
    exact hraw.trans (by linarith)
  have hbaseEq : base = uniformQueryPMWDatasetBaseLaw f gamma J := by
    funext y
    rfl
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (uniformQueryPMWL2Error_nonneg f gamma J x) C
    (by rw [hbaseEq]
        simpa [penalty, loss, uniformQueryPMWEnvelopeWeight] using hmarked)
  simpa [base, penalty, loss, C, uniformQueryPMWEnvelopeProb,
    uniformQueryPMWDatasetBaseLaw] using htransfer


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWEnvelopePrivacy.lean <==
import QueryRelease.PMWEnvelopePrivacy
import QueryRelease.UniformQueryPMWTranscript

open scoped BigOperators
open Finset Real

set_option autoImplicit false

/-! # Pure privacy of the uniform-query PMW transcript envelope -/

noncomputable def uniformQueryPMWEnvelopeProb
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  transcriptEnvelopeProb
    (fun y : Fin n → D =>
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f y)).toFiniteLaw)
    (hammingEnvelopePenalty epsilon) x w

theorem uniformQueryPMWEnvelopeProb_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    0 ≤ uniformQueryPMWEnvelopeProb f gamma epsilon J x w :=
  transcriptEnvelopeProb_nonneg _ _ x w

theorem uniformQueryPMWEnvelopeProb_sum
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (J : ℕ)
    (x : Fin n → D) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeProb f gamma epsilon J x w = 1 :=
  transcriptEnvelopeProb_sum _ _ (hammingEnvelopePenalty_self epsilon) x

theorem uniformQueryPMWEnvelope_finitePureDP
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n J : ℕ}
    [DecidableEq (SelectionPMWTranscript Q J)]
    (f : D → Q → ℝ) (gamma epsilon : ℝ) (hepsilon : 0 ≤ epsilon) :
    finitePureDP epsilon
      (uniformQueryPMWEnvelopeProb (n := n) f gamma epsilon J) :=
  hammingTranscriptEnvelope_finitePureDP
    (fun y : Fin n → D =>
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f y)).toFiniteLaw)
    epsilon hepsilon


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWEnvelopeShellBounds.lean <==
import QueryRelease.PMWEnvelopeShellBounds
import QueryRelease.UniformQueryPMWEnvelopeBlocks

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 4000000
set_option maxRecDepth 7000

/-! # Optimized shell bounds for the uniform-query PMW envelope -/

/-- Public arithmetic interface for optional strengthened shell estimates. -/
theorem uniformQueryPMWEnvelope_near_factor_le
    {D : Type*} [Fintype D] [Nonempty D]
    {A epsilon : ℝ} (hA : 0 < A)
    (hnear : A ≤ Real.log (Fintype.card (QueryMove D) : ℝ))
    {j : ℕ}
    (hgrowth : 5 * Real.sqrt
        (A * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) :
    Real.exp A *
        (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp (A *
              (pmwNearLikelihoodOrder A
                (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ) ^ 2)) ^
          (1 / (pmwNearLikelihoodOrder A
            (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ))) ≤
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  let M : ℝ := (Fintype.card (QueryMove D) : ℝ)
  have hM : 1 < M := by simpa [M] using one_lt_card_queryMove_cast D
  have hoptimized := near_queryMoveCode_exp_rpow_le D hA hnear
  have htotal : A + 4 * Real.sqrt (A * Real.log M) ≤
      5 * Real.sqrt (A * Real.log M) :=
    near_total_exponent_le_five_sqrt hA (Real.log_pos hM)
      (by simpa [M] using hnear)
  calc
    Real.exp A *
        (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp (A *
              (pmwNearLikelihoodOrder A
                (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ) ^ 2)) ^
          (1 / (pmwNearLikelihoodOrder A
            (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ))) ≤
      Real.exp A * Real.exp (4 * Real.sqrt (A * Real.log M)) := by
        apply mul_le_mul_of_nonneg_left
          (by simpa [M] using hoptimized) (Real.exp_nonneg _)
    _ = Real.exp (A + 4 * Real.sqrt (A * Real.log M)) := by rw [Real.exp_add]
    _ ≤ Real.exp (5 * Real.sqrt (A * Real.log M)) :=
      Real.exp_le_exp.mpr htotal
    _ ≤ _ := Real.exp_le_exp.mpr (by simpa [M] using hgrowth)

/-- Public arithmetic interface for optional strengthened shell estimates. -/
theorem uniformQueryPMWEnvelope_far_factor_le
    {D : Type*} [Fintype D] [Nonempty D]
    {A epsilon : ℝ} (hA : 0 < A)
    (hfar : Real.log (Fintype.card (QueryMove D) : ℝ) ≤ A)
    {j : ℕ}
    (hgrowth : 5 * Real.sqrt
        (A * Real.log (Fintype.card (QueryMove D) : ℝ)) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) :
    Real.exp (A / (pmwFarSampleLength A
        (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ)) *
      (Fintype.card (Fin (pmwFarSampleLength A
        (Real.log (Fintype.card (QueryMove D) : ℝ))) → QueryMove D) : ℝ) ≤
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  let M : ℝ := (Fintype.card (QueryMove D) : ℝ)
  let s : ℕ := pmwFarSampleLength A (Real.log M)
  have hM : 1 < M := by simpa [M] using one_lt_card_queryMove_cast D
  have hL : 0 < Real.log M := Real.log_pos hM
  have hoptimized := exp_div_mul_queryMoveCode_le_of_farSampleLength D hA
  have htotal := far_total_exponent_le_three_sqrt hA hL
    (by simpa [M] using hfar)
  calc
    Real.exp (A / (pmwFarSampleLength A
        (Real.log (Fintype.card (QueryMove D) : ℝ)) : ℝ)) *
      (Fintype.card (Fin (pmwFarSampleLength A
        (Real.log (Fintype.card (QueryMove D) : ℝ))) → QueryMove D) : ℝ) ≤
      Real.exp (2 * Real.sqrt (A * Real.log M) + Real.log M) := by
        simpa [M] using hoptimized
    _ ≤ Real.exp (3 * Real.sqrt (A * Real.log M)) :=
      Real.exp_le_exp.mpr htotal
    _ ≤ Real.exp (5 * Real.sqrt (A * Real.log M)) := by
      apply Real.exp_le_exp.mpr
      nlinarith [Real.sqrt_nonneg (A * Real.log M)]
    _ ≤ _ := Real.exp_le_exp.mpr (by simpa [M] using hgrowth)

/-- Public composition interface for optional strengthened shell estimates. -/
theorem uniformQueryPMWEnvelope_capped_growth_le
    {epsilon L : ℝ} {J n : ℕ}
    (hL : 0 < L) (hepsilon : 0 < epsilon)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 / L) (j : ℕ) :
    5 * Real.sqrt (pmwEnvelopeRadiusExponent (1 / 4 : ℝ) J
        (uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j) n * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
  let R := uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j
  have hA : 0 ≤ pmwEnvelopeRadiusExponent (1 / 4 : ℝ) J R n := by
    unfold pmwEnvelopeRadiusExponent
    positivity
  have hcomp := pmwEnvelopeRadiusExponent_composition_le
    hL hcomposition (R := R)
  apply five_sqrt_le_block_growth j hA hL hepsilon (Nat.cast_nonneg R) hcomp
  have hR := uniformQueryPMWCappedBlockRadius_le_outer
    n (pmwEnvelopeBlockWidth epsilon) j
  exact_mod_cast hR

theorem uniformQueryPMWHammingBall_shell_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hepsilon : 0 < epsilon) (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ))
    (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWHammingBallMaxMass f gamma J x
        (uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j) w ≤
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) := by
  classical
  let R := uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j
  let L := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A := pmwEnvelopeRadiusExponent (1 / 4 : ℝ) J R n
  have hR : 0 < R := uniformQueryPMWCappedBlockRadius_pos
    hn (pmwEnvelopeBlockWidth_pos epsilon) j
  have hL : 0 < L := by simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := pmwEnvelopeRadiusExponent_pos
    (by norm_num) hJ hR hn
  have hgrowth : 5 * Real.sqrt (A * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using uniformQueryPMWEnvelope_capped_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := uniformQueryPMWHammingBall_near_mass_le
      R hR hn f hf x 1 (by omega) gamma J order horder
    have hrenyi :
        (J : ℝ) * ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
          (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2) =
        A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hone : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    exact hball.trans (by simpa [A, L, order] using
      uniformQueryPMWEnvelope_near_factor_le (D := D) hA hnear hgrowth)
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := uniformQueryPMWHammingBall_far_mass_le
      R hR hn f hf x s hs gamma J
    have hmaurey : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2)) = A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    rw [hmaurey] at hball
    exact hball.trans (by simpa [A, L, s] using
      uniformQueryPMWEnvelope_far_factor_le (D := D) hA hfar hgrowth)

theorem uniformQueryPMWCenterUtilityBound_nonneg
    (D : Type*) [Fintype D] [Nonempty D]
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J) :
    0 ≤ uniformQueryPMWCenterUtilityBound D gamma J := by
  unfold uniformQueryPMWCenterUtilityBound
  exact Real.sqrt_nonneg _

theorem uniformQueryPMW_centerLoss_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (x : Fin n → D) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f x)).expect (uniformQueryPMWL2Error f gamma J x) ≤
      uniformQueryPMWCenterUtilityBound D gamma J := by
  simpa [uniformQueryPMWCenterUtilityBound] using
    uniformQueryPMWL2Error_expect_le hn f hf gamma hgamma J hJ
      (queryAnswer f x) x 0 (by norm_num) (fun q => by simp)

private theorem uniformQueryPMWRadiusUtilityBound_le
    (D : Type*) [Fintype D] [Nonempty D]
    (gamma : ℝ) (hgamma : 0 < gamma) (J R n R0 : ℕ)
    (hJ : 0 < J) (hn : 0 < n) (hRR0 : R ≤ R0) :
    uniformQueryPMWRadiusUtilityBound D gamma J R n ≤
      uniformQueryPMWCenterUtilityBound D gamma J +
        Real.sqrt (56 * (R0 : ℝ) / (n : ℝ)) := by
  let base : ℝ := 24 * (Real.log (Fintype.card D : ℝ) /
    (gamma * (J : ℝ)) + gamma / 2)
  let radius : ℝ := 56 * (R : ℝ) / (n : ℝ)
  have hbase : 0 ≤ base := by
    have hD : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
      exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
    have hlog : 0 ≤ Real.log (Fintype.card D : ℝ) := Real.log_nonneg hD
    have hJreal : 0 < (J : ℝ) := Nat.cast_pos.mpr hJ
    dsimp [base]
    positivity
  have hradius : 0 ≤ radius := by dsimp [radius]; positivity
  have hsqrtadd : Real.sqrt (base + radius) ≤
      Real.sqrt base + Real.sqrt radius := by
    rw [Real.sqrt_le_iff]
    constructor
    · positivity
    · nlinarith [Real.sq_sqrt hbase, Real.sq_sqrt hradius,
        mul_nonneg (Real.sqrt_nonneg base) (Real.sqrt_nonneg radius)]
  have hradius_le : radius ≤ 56 * (R0 : ℝ) / (n : ℝ) := by
    have hcast : (R : ℝ) ≤ (R0 : ℝ) := by exact_mod_cast hRR0
    have hnreal : 0 ≤ (n : ℝ) := Nat.cast_nonneg n
    exact div_le_div_of_nonneg_right
      (mul_le_mul_of_nonneg_left hcast (by norm_num)) hnreal
  have hsqradius := Real.sqrt_le_sqrt hradius_le
  change Real.sqrt (base + radius) ≤
    Real.sqrt base + Real.sqrt (56 * (R0 : ℝ) / (n : ℝ))
  exact hsqrtadd.trans (add_le_add (le_refl _) hsqradius)

theorem uniformQueryPMWHammingBall_shell_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWHammingBallMaxMass f gamma J x
          (uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j) w *
        uniformQueryPMWL2Error f gamma J x w ≤
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
        (uniformQueryPMWCenterUtilityBound D gamma J +
          Real.sqrt (56 * (((j + 1) * pmwEnvelopeBlockWidth epsilon : ℕ) : ℝ) /
            (n : ℝ))) := by
  classical
  let R := uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j
  let R0 := (j + 1) * pmwEnvelopeBlockWidth epsilon
  let L := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A := pmwEnvelopeRadiusExponent (1 / 4 : ℝ) J R n
  have hR : 0 < R := uniformQueryPMWCappedBlockRadius_pos
    hn (pmwEnvelopeBlockWidth_pos epsilon) j
  have hRn : R ≤ n := uniformQueryPMWCappedBlockRadius_le_n _ _ _
  have hRR0 : R ≤ R0 := uniformQueryPMWCappedBlockRadius_le_outer _ _ _
  have hL : 0 < L := by simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := pmwEnvelopeRadiusExponent_pos (by norm_num) hJ hR hn
  have hU : 0 ≤ uniformQueryPMWCenterUtilityBound D gamma J :=
    uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hgrowth : 5 * Real.sqrt (A * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using uniformQueryPMWEnvelope_capped_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := uniformQueryPMWHammingBall_near_loss_le
      R hR hn f hf x 1 (by omega) gamma hgamma J hJ order horder
    have hrenyi : (J : ℝ) * ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
        (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2) =
      A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hone : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    have hfactor := uniformQueryPMWEnvelope_near_factor_le
      (D := D) hA hnear hgrowth
    calc
      _ ≤ (Real.exp A *
          (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp (A * (order : ℝ) ^ 2)) ^ (1 / (order : ℝ)))) *
          uniformQueryPMWCenterUtilityBound D gamma J := by
        simpa [mul_assoc] using hball
      _ ≤ Real.exp (pmwEnvelopeTheta epsilon *
            ((j + 1 : ℕ) : ℝ) / 6) *
          uniformQueryPMWCenterUtilityBound D gamma J :=
        mul_le_mul_of_nonneg_right (by simpa [A, L, order] using hfactor) hU
      _ ≤ _ := by
        apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
        exact le_add_of_nonneg_right (Real.sqrt_nonneg _)
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := uniformQueryPMWHammingBall_far_loss_le
      R hR hRn hn f hf x s hs gamma hgamma J hJ
    have hmaurey : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2)) = A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    rw [hmaurey] at hball
    have hfactor := uniformQueryPMWEnvelope_far_factor_le
      (D := D) hA hfar hgrowth
    have hradius := uniformQueryPMWRadiusUtilityBound_le
      D gamma hgamma J R n R0 hJ hn hRR0
    calc
      _ ≤ (Real.exp (A / (s : ℝ)) *
          (Fintype.card (Fin s → QueryMove D) : ℝ)) *
            uniformQueryPMWRadiusUtilityBound D gamma J R n := by
        simpa [mul_assoc] using hball
      _ ≤ Real.exp (pmwEnvelopeTheta epsilon *
            ((j + 1 : ℕ) : ℝ) / 6) *
          uniformQueryPMWRadiusUtilityBound D gamma J R n := by
        apply mul_le_mul_of_nonneg_right
          (by simpa [A, L, s] using hfactor)
        exact Real.sqrt_nonneg _
      _ ≤ _ := mul_le_mul_of_nonneg_left
        (by simpa [R0] using hradius) (Real.exp_nonneg _)


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWHammingBallBounds.lean <==
import QueryRelease.PMWHammingBallBounds
import QueryRelease.UniformQueryPMWLikelihoodMaurey
import QueryRelease.UniformQueryPMWNearMax
import QueryRelease.UniformQueryPMWUtility

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 6000

/-! # Uniform-query PMW likelihood bounds on replacement-Hamming balls -/

noncomputable def uniformQueryPMWHammingBallMaxMass
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (R : ℕ) (w : SelectionPMWTranscript Q J) : ℝ :=
  finiteLawMaxMass
    (fun y : ReplacementHammingBall x R =>
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f y.1)).toFiniteLaw) w

theorem uniformQueryPMWHammingBallMaxMass_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (R : ℕ) (w : SelectionPMWTranscript Q J) :
    0 ≤ uniformQueryPMWHammingBallMaxMass f gamma J x R w := by
  classical
  let y : ReplacementHammingBall x R :=
    ⟨x, by simp [replacementHamming_self]⟩
  exact ((uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f y.1)).toFiniteLaw.mass_nonneg w).trans (by
    unfold uniformQueryPMWHammingBallMaxMass finiteLawMaxMass
    exact Finset.le_sup'
      (f := fun u : ReplacementHammingBall x R =>
        uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J (queryAnswer f u.1) w)
      (Finset.mem_univ y))

theorem uniformQueryPMWHammingBallMaxMass_le_universalMoveMax
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (J : ℕ) (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWHammingBallMaxMass f gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw)
          w := by
  classical
  unfold uniformQueryPMWHammingBallMaxMass finiteLawMaxMass
  apply Finset.sup'_le
  intro y hy
  simpa only [uniformQueryPMWLaw_apply] using
    uniformQueryPMWLikelihood_le_universalMoveMax
      R hR hn f hf x y.1 y.2 s hs (1 / 4 : ℝ) gamma J w

theorem uniformQueryPMWHammingBall_near_expect_le_L2
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (J : ℕ)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w * G w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (queryAnswer f x)).toFiniteLaw.nonnegLp 2 G) := by
  let c : ℝ := (J : ℝ) *
    (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
      ((s : ℝ) * (n : ℝ) ^ 2))
  let B : ℝ := 2 * (R : ℝ) / (n : ℝ)
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  have hpoint : ∀ w,
      uniformQueryPMWHammingBallMaxMass f gamma J x R w ≤
        Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w := by
    intro w
    simpa [c, codeTarget] using
      uniformQueryPMWHammingBallMaxMass_le_universalMoveMax
        R hR hn f hf x s hs gamma J w
  have hB : 0 < B := by dsimp [B]; positivity
  have hcodeDistance : ∀ z q,
      |codeTarget z q - queryAnswer f x q| ≤ B := by
    intro z q
    simpa [codeTarget, B] using
      universalScaledMoveTarget_distance_le
        f hf (queryAnswer f x) R s n hs hn z q
  have hnear := uniformQueryPMW_nearMax_expect_le_L2
    f (1 / 4 : ℝ) gamma J codeTarget (queryAnswer f x) B hB
    hcodeDistance G hG order horder
  calc
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w * G w ≤
      ∑ w : SelectionPMWTranscript Q J,
        (Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w) * G w := by
        apply Finset.sum_le_sum
        intro w hw
        exact mul_le_mul_of_nonneg_right (hpoint w) (hG w)
    _ = Real.exp c * (∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w * G w) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro w hw
        ring
    _ ≤ Real.exp c *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              (B ^ 2 * (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (queryAnswer f x)).toFiniteLaw.nonnegLp 2 G) :=
      mul_le_mul_of_nonneg_left hnear (Real.exp_nonneg _)
    _ = _ := by rfl

theorem uniformQueryPMWHammingBall_far_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (J : ℕ)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (U : ℝ)
    (hcode : ∀ z : Fin s → QueryMove D,
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect G ≤ U) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w * G w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) * U) := by
  let c : ℝ := (J : ℝ) *
    (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
      ((s : ℝ) * (n : ℝ) ^ 2))
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  have hpoint : ∀ w,
      uniformQueryPMWHammingBallMaxMass f gamma J x R w ≤
        Real.exp c * finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w := by
    intro w
    simpa [c, codeTarget] using
      uniformQueryPMWHammingBallMaxMass_le_universalMoveMax
        R hR hn f hf x s hs gamma J w
  calc
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w * G w ≤
      Real.exp c * (∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w * G w) := by
        rw [Finset.mul_sum]
        apply Finset.sum_le_sum
        intro w hw
        calc
          uniformQueryPMWHammingBallMaxMass f gamma J x R w * G w ≤
              (Real.exp c * finiteLawMaxMass
                (fun z : Fin s → QueryMove D =>
                  (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
                    (codeTarget z)).toFiniteLaw) w) * G w :=
            mul_le_mul_of_nonneg_right (hpoint w) (hG w)
          _ = Real.exp c * (finiteLawMaxMass
                (fun z : Fin s → QueryMove D =>
                  (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
                    (codeTarget z)).toFiniteLaw) w * G w) := by ring
    _ ≤ Real.exp c * (∑ w : SelectionPMWTranscript Q J,
        (∑ z : Fin s → QueryMove D,
          uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J (codeTarget z) w) *
          G w) := by
      apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
      apply Finset.sum_le_sum
      intro w hw
      exact mul_le_mul_of_nonneg_right
        (finiteLawMaxMass_le_sum
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
              (codeTarget z)).toFiniteLaw) w) (hG w)
    _ = Real.exp c * (∑ z : Fin s → QueryMove D,
        (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
          (codeTarget z)).expect G) := by
      congr 1
      unfold PositiveFiniteLaw.expect FiniteLaw.expect
      simp_rw [Finset.sum_mul]
      rw [Finset.sum_comm]
    _ ≤ Real.exp c * (∑ _z : Fin s → QueryMove D, U) :=
      mul_le_mul_of_nonneg_left
        (Finset.sum_le_sum fun z hz => hcode z) (Real.exp_nonneg _)
    _ = _ := by simp [c]

noncomputable def uniformQueryPMWCenterUtilityBound
    (D : Type*) [Fintype D] (gamma : ℝ) (J : ℕ) : ℝ :=
  Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
    (gamma * (J : ℝ)) + gamma / 2))

noncomputable def uniformQueryPMWRadiusUtilityBound
    (D : Type*) [Fintype D] (gamma : ℝ) (J R n : ℕ) : ℝ :=
  Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
      (gamma * (J : ℝ)) + gamma / 2) +
    56 * (R : ℝ) / (n : ℝ))

theorem uniformQueryPMW_codeTarget_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hRn : R ≤ n) (s : ℕ) (hs : 0 < s) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (x : Fin n → D) (z : Fin s → QueryMove D) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect
        (uniformQueryPMWL2Error f gamma J x) ≤
      uniformQueryPMWRadiusUtilityBound D gamma J R n := by
  let B : ℝ := 2 * (R : ℝ) / (n : ℝ)
  have hB : B ≤ 2 := by
    dsimp [B]
    have hnreal : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr hn
    rw [div_le_iff₀ hnreal]
    exact_mod_cast (Nat.mul_le_mul_left 2 hRn)
  have hdist : ∀ q,
      |universalScaledMoveTarget f (queryAnswer f x) R s n z q -
        queryAnswer f x q| ≤ B := by
    intro q
    simpa [B] using universalScaledMoveTarget_distance_le
      f hf (queryAnswer f x) R s n hs hn z q
  have hutility := uniformQueryPMWL2Error_expect_le
    hn f hf gamma hgamma J hJ
    (universalScaledMoveTarget f (queryAnswer f x) R s n z) x B hB hdist
  calc
    _ ≤ Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) +
        28 * (2 * (R : ℝ) / (n : ℝ))) := by simpa [B] using hutility
    _ = uniformQueryPMWRadiusUtilityBound D gamma J R n := by
      unfold uniformQueryPMWRadiusUtilityBound
      congr 2
      ring

theorem uniformQueryPMWHammingBall_near_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s) (gamma : ℝ) (J : ℕ)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2))) ^
          (1 / (order : ℝ))) := by
  have h := uniformQueryPMWHammingBall_near_expect_le_L2
    R hR hn f hf x s hs gamma J (fun _ => 1) (fun _ => by norm_num)
    order horder
  simpa using h

theorem uniformQueryPMWHammingBall_far_mass_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s) (gamma : ℝ) (J : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (Fintype.card (Fin s → QueryMove D) : ℝ) := by
  have h := uniformQueryPMWHammingBall_far_expect_le
    R hR hn f hf x s hs gamma J (fun _ => 1) (fun _ => by norm_num)
    1 (fun z => by
      change (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw.expect
          (fun _ => 1) ≤ 1
      rw [FiniteLaw.expect_one])
  simpa using h

theorem uniformQueryPMWHammingBall_near_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w *
          uniformQueryPMWL2Error f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        (((Fintype.card (Fin s → QueryMove D) : ℝ) *
            Real.exp ((J : ℝ) *
              ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
                (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2))) ^
          (1 / (order : ℝ)) *
            uniformQueryPMWCenterUtilityBound D gamma J) := by
  have hnear := uniformQueryPMWHammingBall_near_expect_le_L2
    R hR hn f hf x s hs gamma J
    (uniformQueryPMWL2Error f gamma J x)
    (uniformQueryPMWL2Error_nonneg f gamma J x) order horder
  have hcenter := uniformQueryPMW_centerLoss_nonnegLp_two_le
    hn f hf gamma hgamma J hJ x
  exact hnear.trans (mul_le_mul_of_nonneg_left
    (mul_le_mul_of_nonneg_left hcenter
      (Real.rpow_nonneg
        (mul_nonneg (Nat.cast_nonneg _) (Real.exp_nonneg _)) _))
    (Real.exp_nonneg _))

theorem uniformQueryPMWHammingBall_far_loss_le
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hRn : R ≤ n) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w *
          uniformQueryPMWL2Error f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) *
          uniformQueryPMWRadiusUtilityBound D gamma J R n) := by
  apply uniformQueryPMWHammingBall_far_expect_le
    R hR hn f hf x s hs gamma J
    (uniformQueryPMWL2Error f gamma J x)
    (uniformQueryPMWL2Error_nonneg f gamma J x)
    (uniformQueryPMWRadiusUtilityBound D gamma J R n)
  intro z
  exact uniformQueryPMW_codeTarget_expect_le
    R hRn s hs hn f hf gamma hgamma J hJ x z


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWLikelihoodMaurey.lean <==
import QueryRelease.PMWLikelihoodMaurey
import QueryRelease.UniformQueryPMWMixture

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 5000

/-! # Likelihood-level Maurey domination for uniform-query PMW -/

/-- Every dataset in a Hamming ball is pointwise likelihood-dominated by a
single universal finite move codebook. -/
theorem uniformQueryPMWLikelihood_le_universalMoveMax
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R)
    (s : ℕ) (hs : 0 < s) (eta gamma : ℝ) (J : ℕ)
    (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
      Real.exp ((J : ℝ) *
        (2 * eta ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f eta gamma J
              (universalScaledMoveTarget f (queryAnswer f x) R s n z)).toFiniteLaw)
          w := by
  classical
  let moveLaw := queryMoveLaw R hR x y hxy
  let productLaw := moveLaw.iidProductLaw s
  let codeTarget : (Fin s → QueryMove D) → Q → ℝ := fun z =>
    universalScaledMoveTarget f (queryAnswer f x) R s n z
  let c : ℝ := 2 * eta ^ 2 * (R : ℝ) ^ 2 /
    ((s : ℝ) * (n : ℝ) ^ 2)
  have hmean : ∀ q,
      productLaw.expect (fun z => codeTarget z q) = queryAnswer f y q := by
    intro q
    simpa [productLaw, moveLaw, codeTarget] using
      queryMoveProductTarget_expect R hR hn f x y hxy s hs q
  have hmgf : ∀ t : SignedQuery Q,
      productLaw.expect (fun z => Real.exp
        (eta * selectionTargetDifference (codeTarget z) (queryAnswer f y) t)) ≤
        Real.exp c := by
    intro t
    simpa [productLaw, moveLaw, codeTarget, c] using
      queryMoveProductTarget_mgf_le R hR hn f hf x y hxy s hs eta t
  have hmixture := uniformQueryPMWLikelihood_le_finiteMixture_of_mean
    productLaw f eta gamma c J codeTarget (queryAnswer f y) hmean hmgf w
  have hmax : productLaw.expect (fun z =>
      uniformQueryPMWLikelihood f eta gamma J (codeTarget z) w) ≤
      finiteLawMaxMass
        (fun z : Fin s → QueryMove D =>
          (uniformQueryPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w := by
    apply productLaw.expect_le_const
    intro z
    exact Finset.le_sup'
      (f := fun u : Fin s → QueryMove D =>
        uniformQueryPMWLikelihood f eta gamma J (codeTarget u) w)
      (Finset.mem_univ z)
  calc
    uniformQueryPMWLikelihood f eta gamma J (queryAnswer f y) w ≤
      Real.exp ((J : ℝ) * c) * productLaw.expect (fun z =>
        uniformQueryPMWLikelihood f eta gamma J (codeTarget z) w) := hmixture
    _ ≤ Real.exp ((J : ℝ) * c) *
        finiteLawMaxMass
          (fun z : Fin s → QueryMove D =>
            (uniformQueryPMWLaw f eta gamma J (codeTarget z)).toFiniteLaw) w :=
      mul_le_mul_of_nonneg_left hmax (Real.exp_nonneg _)
    _ = _ := by rfl


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWMixture.lean <==
import QueryRelease.SelectionPMWMixture
import QueryRelease.UniformQueryPMWMoment
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 6000

/-!
# Finite-mixture domination for uniform-query private-sign PMW

The public query coordinate is target-independent.  Conditional on it, the
private sign law has the same exact exponential-tilt calculus as selection
PMW.  This file carries the resulting mean-log inequality through the full
adaptive transcript.
-/

theorem log_uniformQuerySignKernel_sub_log_eq
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (sign : Bool) :
    Real.log (uniformQuerySignKernel f eta a p q sign) -
        Real.log (uniformQuerySignKernel f eta b p q sign) =
      eta * selectionTargetDifference a b (sign, q) -
        Real.log ((uniformQuerySignKernel f eta b p q).expect (fun t =>
          Real.exp (eta * selectionTargetDifference a b (t, q)))) := by
  let E := (uniformQuerySignKernel f eta b p q).expect (fun t =>
    Real.exp (eta * selectionTargetDifference a b (t, q)))
  have hKa : uniformQuerySignKernel f eta a p q sign ≠ 0 :=
    (uniformQuerySignKernel_mass_pos f eta a p q sign).ne'
  have hKb : uniformQuerySignKernel f eta b p q sign ≠ 0 :=
    (uniformQuerySignKernel_mass_pos f eta b p q sign).ne'
  have hE : E ≠ 0 :=
    (uniformQuerySignTiltExpectation_pos f eta a b p q).ne'
  calc
    Real.log (uniformQuerySignKernel f eta a p q sign) -
        Real.log (uniformQuerySignKernel f eta b p q sign) =
      Real.log (uniformQuerySignKernel f eta a p q sign /
        uniformQuerySignKernel f eta b p q sign) := by
          rw [Real.log_div hKa hKb]
    _ = Real.log (Real.exp
        (eta * selectionTargetDifference a b (sign, q)) / E) := by
      rw [uniformQuerySignKernel_ratio_eq_tilt f eta a b p q sign]
    _ = eta * selectionTargetDifference a b (sign, q) - Real.log E := by
      rw [Real.log_div (Real.exp_ne_zero _) hE, Real.log_exp]
    _ = _ := rfl

theorem finiteLaw_expect_uniformQuerySignTilt_le
    {I D Q : Type*} [Fintype I] [Fintype D]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c) :
    mu.expect (fun i =>
        (uniformQuerySignKernel f eta b p q).expect (fun sign =>
          Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))) ≤
      Real.exp c := by
  let Kb := uniformQuerySignKernel f eta b p q
  calc
    mu.expect (fun i => Kb.expect (fun sign =>
        Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))) =
      Kb.expect (fun sign => mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))) := by
          change
            (∑ i : I, mu i * (∑ sign : Bool, Kb sign *
              Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))) =
            ∑ sign : Bool, Kb sign * (∑ i : I, mu i *
              Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))
          simp_rw [Finset.mul_sum]
          rw [Finset.sum_comm]
          apply Finset.sum_congr rfl
          intro sign hsign
          apply Finset.sum_congr rfl
          intro i hi
          ring
    _ ≤ Kb.expect (fun _ => Real.exp c) :=
      Kb.toFiniteLaw.expect_mono fun sign => hmgf (sign, q)
    _ = Real.exp c := Kb.toFiniteLaw.expect_const _

theorem finiteLaw_expect_log_uniformQuerySignTilt_le
    {I D Q : Type*} [Fintype I] [Fintype D]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c) :
    mu.expect (fun i => Real.log
        ((uniformQuerySignKernel f eta b p q).expect (fun sign =>
          Real.exp (eta * selectionTargetDifference (v i) b (sign, q))))) ≤ c := by
  let Z : I → ℝ := fun i =>
    (uniformQuerySignKernel f eta b p q).expect (fun sign =>
      Real.exp (eta * selectionTargetDifference (v i) b (sign, q)))
  have hZpos : ∀ i, 0 < Z i := fun i =>
    uniformQuerySignTiltExpectation_pos f eta (v i) b p q
  have hJensen := mu.exp_expect_le_expect_exp (fun i => Real.log (Z i))
  have hExpLog : mu.expect (fun i => Real.exp (Real.log (Z i))) =
      mu.expect Z := by
    apply congrArg mu.expect
    funext i
    exact Real.exp_log (hZpos i)
  rw [hExpLog] at hJensen
  have hmean : mu.expect Z ≤ Real.exp c := by
    simpa [Z] using finiteLaw_expect_uniformQuerySignTilt_le
      mu f eta c v b p q hmgf
  exact Real.exp_le_exp.mp (hJensen.trans hmean)

/-- One full uniform-query step has the required mean-log domination. -/
theorem finiteLaw_expect_log_uniformQueryKernel_ge
    {I D Q : Type*} [Fintype I] [Fintype D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ)
    (p : PositiveFiniteLaw D)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤
        Real.exp c)
    (s : SignedQuery Q) :
    Real.log (uniformQueryKernel f eta b p s) - c ≤
      mu.expect (fun i => Real.log (uniformQueryKernel f eta (v i) p s)) := by
  let Z : I → ℝ := fun i =>
    (uniformQuerySignKernel f eta b p s.2).expect (fun sign =>
      Real.exp (eta * selectionTargetDifference (v i) b (sign, s.2)))
  have hlogZ : mu.expect (fun i => Real.log (Z i)) ≤ c := by
    simpa [Z] using finiteLaw_expect_log_uniformQuerySignTilt_le
      mu f eta c v b p s.2 hmgf
  have hsign : ∀ i,
      Real.log (uniformQuerySignKernel f eta (v i) p s.2 s.1) =
        Real.log (uniformQuerySignKernel f eta b p s.2 s.1) +
          eta * selectionTargetDifference (v i) b s - Real.log (Z i) := by
    intro i
    have h := log_uniformQuerySignKernel_sub_log_eq
      f eta (v i) b p s.2 s.1
    change Real.log (uniformQuerySignKernel f eta (v i) p s.2 s.1) -
        Real.log (uniformQuerySignKernel f eta b p s.2 s.1) =
      eta * selectionTargetDifference (v i) b s - Real.log (Z i) at h
    linarith
  have hfull : ∀ target : Q → ℝ,
      Real.log (uniformQueryKernel f eta target p s) =
        Real.log (uniformLaw Q s.2) +
          Real.log (uniformQuerySignKernel f eta target p s.2 s.1) := by
    intro target
    change Real.log (uniformLaw Q s.2 *
      uniformQuerySignKernel f eta target p s.2 s.1) = _
    rw [Real.log_mul ((uniformLaw Q).mass_pos s.2).ne'
      (uniformQuerySignKernel_mass_pos f eta target p s.2 s.1).ne']
  rw [hfull b]
  calc
    Real.log (uniformLaw Q s.2) +
          Real.log (uniformQuerySignKernel f eta b p s.2 s.1) - c ≤
      Real.log (uniformLaw Q s.2) +
        (Real.log (uniformQuerySignKernel f eta b p s.2 s.1) -
          mu.expect (fun i => Real.log (Z i))) := by linarith
    _ = mu.expect (fun i =>
        Real.log (uniformLaw Q s.2) +
          (Real.log (uniformQuerySignKernel f eta b p s.2 s.1) +
            eta * selectionTargetDifference (v i) b s - Real.log (Z i))) := by
      rw [mu.expect_add, mu.expect_const, mu.expect_sub, mu.expect_add,
        mu.expect_const, mu.expect_const_mul, hcenter s]
      ring
    _ = mu.expect (fun i => Real.log (uniformQueryKernel f eta (v i) p s)) := by
      apply congrArg mu.expect
      funext i
      rw [hfull (v i), hsign i]

/-- A generic mean-log one-step estimate composes along a target-independent
state update. -/
theorem finiteLaw_expect_log_adaptiveDensity_ge_of_step
    {I X Sigma S : Type*} [Fintype I]
    (mu : FiniteLaw I) (kernel : X → Sigma → S → ℝ)
    (update : Sigma → S → Sigma) (v : I → X) (b : X) (c : ℝ)
    (hpos : ∀ target state symbol, 0 < kernel target state symbol)
    (hstep : ∀ state symbol,
      Real.log (kernel b state symbol) - c ≤
        mu.expect (fun i => Real.log (kernel (v i) state symbol))) :
    ∀ (J : ℕ) (state : Sigma) (w : AdaptiveTranscript S J),
      Real.log (adaptiveDensity kernel update J state b w) - (J : ℝ) * c ≤
        mu.expect (fun i =>
          Real.log (adaptiveDensity kernel update J state (v i) w)) := by
  intro J
  induction J with
  | zero =>
      intro state w
      simp
  | succ J ih =>
      intro state w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      let symbol := w 0
      let tail := Fin.tail w
      let state' := update state symbol
      let K := fun target => kernel target state symbol
      let L := fun target => adaptiveDensity kernel update J state' target tail
      have hKpos : ∀ target, 0 < K target := fun target => hpos target state symbol
      have hLpos : ∀ target, 0 < L target := fun target =>
        adaptiveDensity_pos kernel update hpos J state' target tail
      have hone : Real.log (K b) - c ≤
          mu.expect (fun i => Real.log (K (v i))) := by
        simpa [K] using hstep state symbol
      have htail : Real.log (L b) - (J : ℝ) * c ≤
          mu.expect (fun i => Real.log (L (v i))) := by
        simpa [L, state', tail, symbol] using ih state' tail
      change Real.log (K b * L b) - ((J + 1 : ℕ) : ℝ) * c ≤
        mu.expect (fun i => Real.log (K (v i) * L (v i)))
      calc
        Real.log (K b * L b) - ((J + 1 : ℕ) : ℝ) * c =
          (Real.log (K b) - c) + (Real.log (L b) - (J : ℝ) * c) := by
            rw [Real.log_mul (hKpos b).ne' (hLpos b).ne']
            push_cast
            ring
        _ ≤ mu.expect (fun i => Real.log (K (v i))) +
            mu.expect (fun i => Real.log (L (v i))) := add_le_add hone htail
        _ = mu.expect (fun i =>
            Real.log (K (v i)) + Real.log (L (v i))) := by
          rw [mu.expect_add]
        _ = mu.expect (fun i => Real.log (K (v i) * L (v i))) := by
          apply congrArg mu.expect
          funext i
          rw [Real.log_mul (hKpos (v i)).ne' (hLpos (v i)).ne']

theorem finiteLaw_expect_log_uniformQueryAdaptiveDensity_ge
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (v : I → Q → ℝ) (b : Q → ℝ)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤ Real.exp c) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      Real.log (adaptiveDensity
        (fun target state symbol => uniformQueryKernel f eta target state symbol)
        (fun state symbol => mwUpdate f gamma state symbol)
        J p b w) - (J : ℝ) * c ≤
      mu.expect (fun i => Real.log (adaptiveDensity
        (fun target state symbol => uniformQueryKernel f eta target state symbol)
        (fun state symbol => mwUpdate f gamma state symbol)
        J p (v i) w)) := by
  apply finiteLaw_expect_log_adaptiveDensity_ge_of_step mu
    (fun target state symbol => uniformQueryKernel f eta target state symbol)
    (fun state symbol => mwUpdate f gamma state symbol) v b c
    (fun target state symbol =>
      uniformQueryKernel_mass_pos f eta target state symbol)
  intro state symbol
  exact finiteLaw_expect_log_uniformQueryKernel_ge
    mu f eta c v b state hcenter hmgf symbol

/-- Pointwise finite-mixture domination for the full uniform-query PMW
transcript. -/
theorem uniformQueryPMWLikelihood_le_finiteMixture
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (J : ℕ) (v : I → Q → ℝ) (b : Q → ℝ)
    (hcenter : ∀ t : SignedQuery Q,
      mu.expect (fun i => selectionTargetDifference (v i) b t) = 0)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤ Real.exp c)
    (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWLikelihood f eta gamma J b w ≤
      Real.exp ((J : ℝ) * c) *
        mu.expect (fun i => uniformQueryPMWLikelihood f eta gamma J (v i) w) := by
  have hlog := finiteLaw_expect_log_uniformQueryAdaptiveDensity_ge
    mu f eta gamma c v b hcenter hmgf J (uniformLaw D) w
  have hJensen := mu.exp_expect_le_expect_exp
    (fun i => Real.log (uniformQueryPMWLikelihood f eta gamma J (v i) w))
  have hExpLog : mu.expect (fun i => Real.exp
      (Real.log (uniformQueryPMWLikelihood f eta gamma J (v i) w))) =
      mu.expect (fun i => uniformQueryPMWLikelihood f eta gamma J (v i) w) := by
    apply congrArg mu.expect
    funext i
    exact Real.exp_log (uniformQueryPMWLikelihood_pos f eta gamma J (v i) w)
  rw [hExpLog] at hJensen
  have hexp := Real.exp_le_exp.mpr hlog
  have hscaled :
      uniformQueryPMWLikelihood f eta gamma J b w / Real.exp ((J : ℝ) * c) ≤
        mu.expect (fun i => uniformQueryPMWLikelihood f eta gamma J (v i) w) := by
    calc
      uniformQueryPMWLikelihood f eta gamma J b w / Real.exp ((J : ℝ) * c) =
        Real.exp (Real.log (uniformQueryPMWLikelihood f eta gamma J b w) -
          (J : ℝ) * c) := by
            rw [Real.exp_sub, Real.exp_log
              (uniformQueryPMWLikelihood_pos f eta gamma J b w)]
      _ ≤ Real.exp (mu.expect (fun i =>
          Real.log (uniformQueryPMWLikelihood f eta gamma J (v i) w))) := hexp
      _ ≤ mu.expect (fun i =>
          uniformQueryPMWLikelihood f eta gamma J (v i) w) := hJensen
  exact (div_le_iff₀ (Real.exp_pos ((J : ℝ) * c))).mp hscaled |>.trans_eq
    (by ring)

theorem uniformQueryPMWLikelihood_le_finiteMixture_of_mean
    {I D Q : Type*} [Fintype I] [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (mu : FiniteLaw I) (f : D → Q → ℝ) (eta gamma c : ℝ)
    (J : ℕ) (v : I → Q → ℝ) (b : Q → ℝ)
    (hmean : ∀ q, mu.expect (fun i => v i q) = b q)
    (hmgf : ∀ t : SignedQuery Q,
      mu.expect (fun i =>
        Real.exp (eta * selectionTargetDifference (v i) b t)) ≤ Real.exp c)
    (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWLikelihood f eta gamma J b w ≤
      Real.exp ((J : ℝ) * c) *
        mu.expect (fun i => uniformQueryPMWLikelihood f eta gamma J (v i) w) := by
  exact uniformQueryPMWLikelihood_le_finiteMixture mu f eta gamma c J v b
    (finiteLaw_expect_selectionTargetDifference_eq_zero mu v b hmean) hmgf w


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWMoment.lean <==
import QueryRelease.FiniteRatioMoment
import QueryRelease.SelectionPMWMoment
import QueryRelease.UniformQueryPMWTranscript
import Mathlib.Tactic.FieldSimp

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 2000000
set_option maxRecDepth 5000

/-!
# Likelihood-ratio moments for uniform-query private-sign PMW

The public ordinary-query mass cancels from every likelihood ratio.  At each
fixed query, the remaining two-point sign law is an exact exponential tilt,
so finite Hoeffding gives the same natural moment bound without a query-count
factor.  The generic adaptive ratio theorem then composes the bound.
-/

theorem uniformQuerySignWeight_tilt
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (sign : Bool) :
    uniformQuerySignWeight f eta a p q sign =
      uniformQuerySignWeight f eta b p q sign *
        Real.exp (eta * selectionTargetDifference a b (sign, q)) := by
  unfold uniformQuerySignWeight
  rw [← Real.exp_add]
  congr 1
  rw [← targetScore_sub_targetScore f a b p (sign, q)]
  ring

theorem uniformQuerySignNormalizer_tilt
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    uniformQuerySignNormalizer f eta a p q =
      uniformQuerySignNormalizer f eta b p q *
        (uniformQuerySignKernel f eta b p q).expect (fun sign =>
          Real.exp (eta * selectionTargetDifference a b (sign, q))) := by
  let Zb := uniformQuerySignNormalizer f eta b p q
  have hZb : Zb ≠ 0 := (uniformQuerySignNormalizer_pos f eta b p q).ne'
  calc
    uniformQuerySignNormalizer f eta a p q =
        ∑ sign : Bool, uniformQuerySignWeight f eta a p q sign := rfl
    _ = ∑ sign : Bool, Zb *
          (uniformQuerySignKernel f eta b p q sign *
            Real.exp (eta * selectionTargetDifference a b (sign, q))) := by
      apply Finset.sum_congr rfl
      intro sign hsign
      rw [uniformQuerySignWeight_tilt f eta a b p q sign]
      change uniformQuerySignWeight f eta b p q sign * _ =
        Zb * ((uniformQuerySignWeight f eta b p q sign / Zb) * _)
      field_simp [hZb]
    _ = Zb * ∑ sign : Bool,
          uniformQuerySignKernel f eta b p q sign *
            Real.exp (eta * selectionTargetDifference a b (sign, q)) := by
      rw [Finset.mul_sum]
    _ = uniformQuerySignNormalizer f eta b p q *
        (uniformQuerySignKernel f eta b p q).expect (fun sign =>
          Real.exp (eta * selectionTargetDifference a b (sign, q))) := rfl

lemma uniformQuerySignTiltExpectation_pos
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    0 < (uniformQuerySignKernel f eta b p q).expect (fun sign =>
      Real.exp (eta * selectionTargetDifference a b (sign, q))) := by
  unfold PositiveFiniteLaw.expect FiniteLaw.expect
  apply Finset.sum_pos
  · intro sign hsign
    exact mul_pos (uniformQuerySignKernel_mass_pos f eta b p q sign)
      (Real.exp_pos _)
  · exact Finset.univ_nonempty

theorem uniformQuerySignKernel_ratio_eq_tilt
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (sign : Bool) :
    uniformQuerySignKernel f eta a p q sign /
        uniformQuerySignKernel f eta b p q sign =
      Real.exp (eta * selectionTargetDifference a b (sign, q)) /
        (uniformQuerySignKernel f eta b p q).expect (fun t =>
          Real.exp (eta * selectionTargetDifference a b (t, q))) := by
  let E := (uniformQuerySignKernel f eta b p q).expect (fun t =>
    Real.exp (eta * selectionTargetDifference a b (t, q)))
  let Zb := uniformQuerySignNormalizer f eta b p q
  have hE : E ≠ 0 :=
    (uniformQuerySignTiltExpectation_pos f eta a b p q).ne'
  have hZb : Zb ≠ 0 := (uniformQuerySignNormalizer_pos f eta b p q).ne'
  have hwb : uniformQuerySignWeight f eta b p q sign ≠ 0 :=
    (uniformQuerySignWeight_pos f eta b p q sign).ne'
  change (uniformQuerySignWeight f eta a p q sign /
      uniformQuerySignNormalizer f eta a p q) /
      (uniformQuerySignWeight f eta b p q sign / Zb) =
    Real.exp (eta * selectionTargetDifference a b (sign, q)) / E
  rw [show uniformQuerySignNormalizer f eta a p q = Zb * E by
    simpa [Zb, E] using uniformQuerySignNormalizer_tilt f eta a b p q]
  rw [uniformQuerySignWeight_tilt f eta a b p q sign]
  field_simp [hE, hZb, hwb]

theorem uniformQuerySignKernel_ratio_le_centered_exp
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (sign : Bool) :
    uniformQuerySignKernel f eta a p q sign /
        uniformQuerySignKernel f eta b p q sign ≤
      Real.exp (eta *
        (selectionTargetDifference a b (sign, q) -
          (uniformQuerySignKernel f eta b p q).expect
            (fun t => selectionTargetDifference a b (t, q)))) := by
  let Kb := uniformQuerySignKernel f eta b p q
  let u : Bool → ℝ := fun t => selectionTargetDifference a b (t, q)
  let E := Kb.expect (fun t => Real.exp (eta * u t))
  have hEpos : 0 < E := by
    simpa [Kb, u, E] using uniformQuerySignTiltExpectation_pos f eta a b p q
  have hJensen : Real.exp (eta * Kb.expect u) ≤ E := by
    have h := Kb.toFiniteLaw.exp_expect_le_expect_exp (fun t => eta * u t)
    rw [Kb.toFiniteLaw.expect_const_mul eta u] at h
    simpa only [PositiveFiniteLaw.expect] using h
  rw [uniformQuerySignKernel_ratio_eq_tilt f eta a b p q sign]
  change Real.exp (eta * u sign) / E ≤
    Real.exp (eta * (u sign - Kb.expect u))
  apply (div_le_iff₀ hEpos).2
  calc
    Real.exp (eta * u sign) =
        Real.exp (eta * (u sign - Kb.expect u)) *
          Real.exp (eta * Kb.expect u) := by
      rw [← Real.exp_add]
      congr 1
      ring
    _ ≤ Real.exp (eta * (u sign - Kb.expect u)) * E :=
      mul_le_mul_of_nonneg_left hJensen (Real.exp_nonneg _)

theorem uniformQuerySignKernel_ratio_moment_le
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) (B : ℝ) (hB : 0 < B)
    (hab : ∀ q, |a q - b q| ≤ B) (order : ℕ) :
    ∑ sign : Bool, uniformQuerySignKernel f eta b p q sign *
        (uniformQuerySignKernel f eta a p q sign /
          uniformQuerySignKernel f eta b p q sign) ^ order ≤
      Real.exp (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2) := by
  classical
  apply PositiveFiniteLaw.ratio_moment_le_of_centered_exp
    (uniformQuerySignKernel f eta a p q)
    (uniformQuerySignKernel f eta b p q)
    (fun sign => selectionTargetDifference a b (sign, q)) B eta hB
  · intro sign
    exact abs_selectionTargetDifference_le a b B hab (sign, q)
  · exact uniformQuerySignKernel_ratio_le_centered_exp f eta a b p q

theorem uniformQueryKernel_ratio_eq_sign_ratio
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (s : SignedQuery Q) :
    uniformQueryKernel f eta a p s / uniformQueryKernel f eta b p s =
      uniformQuerySignKernel f eta a p s.2 s.1 /
        uniformQuerySignKernel f eta b p s.2 s.1 := by
  have hu : uniformLaw Q s.2 ≠ 0 := ((uniformLaw Q).mass_pos s.2).ne'
  change (uniformLaw Q s.2 * uniformQuerySignKernel f eta a p s.2 s.1) /
      (uniformLaw Q s.2 * uniformQuerySignKernel f eta b p s.2 s.1) = _
  field_simp [hu]

/-- One-step natural ratio moment.  Public uniform query sampling introduces
no dependence on the number of queries. -/
theorem uniformQueryKernel_ratio_moment_le
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta : ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (B : ℝ) (hB : 0 < B)
    (hab : ∀ q, |a q - b q| ≤ B) (order : ℕ) :
    ∑ s : SignedQuery Q, uniformQueryKernel f eta b p s *
        (uniformQueryKernel f eta a p s /
          uniformQueryKernel f eta b p s) ^ order ≤
      Real.exp (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2) := by
  classical
  change (∑ s : Bool × Q, uniformQueryKernel f eta b p s *
      (uniformQueryKernel f eta a p s /
        uniformQueryKernel f eta b p s) ^ order) ≤ _
  rw [Fintype.sum_prod_type, Finset.sum_comm]
  calc
    (∑ q : Q, ∑ sign : Bool,
        uniformQueryKernel f eta b p (sign, q) *
          (uniformQueryKernel f eta a p (sign, q) /
            uniformQueryKernel f eta b p (sign, q)) ^ order) =
      ∑ q : Q, uniformLaw Q q *
        (∑ sign : Bool, uniformQuerySignKernel f eta b p q sign *
          (uniformQuerySignKernel f eta a p q sign /
            uniformQuerySignKernel f eta b p q sign) ^ order) := by
      apply Finset.sum_congr rfl
      intro q hq
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro sign hsign
      rw [uniformQueryKernel_ratio_eq_sign_ratio]
      change ((uniformLaw Q q *
          uniformQuerySignKernel f eta b p q sign) *
            (uniformQuerySignKernel f eta a p q sign /
              uniformQuerySignKernel f eta b p q sign) ^ order) = _
      ring
    _ ≤ ∑ q : Q, uniformLaw Q q *
        Real.exp (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2) := by
      apply Finset.sum_le_sum
      intro q hq
      exact mul_le_mul_of_nonneg_left
        (uniformQuerySignKernel_ratio_moment_le
          f eta a b p q B hB hab order)
        ((uniformLaw Q).mass_nonneg q)
    _ = Real.exp (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2) := by
      rw [← Finset.sum_mul, (uniformLaw Q).sum_apply, one_mul]

/-- Adaptive natural likelihood-ratio moment for the complete transcript. -/
theorem uniformQueryPMW_ratio_moment_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ q, |a q - b q| ≤ B)
    (order : ℕ) (horder : 1 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWLikelihood f eta gamma J b w *
          (uniformQueryPMWLikelihood f eta gamma J a w /
            uniformQueryPMWLikelihood f eta gamma J b w) ^ order ≤
      Real.exp ((J : ℝ) *
        (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2)) := by
  unfold uniformQueryPMWLikelihood
  apply adaptive_ratio_moment_le
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => uniformQueryKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p s => uniformQueryKernel_mass_pos f eta target p s)
    a b order horder
  intro p
  exact uniformQueryKernel_ratio_moment_le f eta a b p B hB hab order


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWNearMax.lean <==
import QueryRelease.FiniteRenyiMax
import QueryRelease.UniformQueryPMWMoment
import Mathlib.Tactic.Linarith

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-! # Maximum-likelihood bounds for nearby uniform-query PMW targets -/

theorem uniformQueryPMW_nearMax_expect_le
    {D Q I : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] [Fintype I] [Nonempty I]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : I → Q → ℝ) (b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ i q, |a i q - b q| ≤ B)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (uniformQueryPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (uniformQueryPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp
            ((order : ℝ) / ((order : ℝ) - 1)) G := by
  classical
  apply finiteLawMaxMass_expect_le
    (uniformQueryPMWLaw f eta gamma J b)
    (fun i => (uniformQueryPMWLaw f eta gamma J (a i)).toFiniteLaw)
    G hG order horder
    ((J : ℝ) * (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))
  intro i
  simpa only [uniformQueryPMWLaw_apply] using
    uniformQueryPMW_ratio_moment_le f eta gamma J (a i) b B hB
      (hab i) order (le_trans (by omega) horder)

theorem uniformQueryPMW_nearMax_expect_le_L2
    {D Q I : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] [Fintype I] [Nonempty I]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : I → Q → ℝ) (b : Q → ℝ) (B : ℝ) (hB : 0 < B)
    (hab : ∀ i q, |a i q - b q| ≤ B)
    (G : SelectionPMWTranscript Q J → ℝ) (hG : ∀ w, 0 ≤ G w)
    (order : ℕ) (horder : 2 ≤ order) :
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (uniformQueryPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (uniformQueryPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp 2 G := by
  classical
  let conjugateOrder : ℝ := (order : ℝ) / ((order : ℝ) - 1)
  have horderReal : (2 : ℝ) ≤ order := by exact_mod_cast horder
  have hden : 0 < (order : ℝ) - 1 := by linarith
  have hconjugate_one : 1 ≤ conjugateOrder := by
    dsimp [conjugateOrder]
    rw [le_div_iff₀ hden]
    linarith
  have hconjugate_two : conjugateOrder ≤ 2 := by
    dsimp [conjugateOrder]
    rw [div_le_iff₀ hden]
    linarith
  calc
    ∑ w : SelectionPMWTranscript Q J,
        finiteLawMaxMass
          (fun i => (uniformQueryPMWLaw f eta gamma J (a i)).toFiniteLaw) w *
          G w ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (uniformQueryPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp
            conjugateOrder G := by
      simpa [conjugateOrder] using uniformQueryPMW_nearMax_expect_le
        f eta gamma J a b B hB hab G hG order horder
    _ ≤
      ((Fintype.card I : ℝ) *
          Real.exp ((J : ℝ) *
            (B ^ 2 * (((order : ℝ) * eta) ^ 2) / 2))) ^
        (1 / (order : ℝ)) *
          (uniformQueryPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp 2 G := by
      apply mul_le_mul_of_nonneg_left
        ((uniformQueryPMWLaw f eta gamma J b).toFiniteLaw.nonnegLp_le_nonnegLp_two
          G conjugateOrder hconjugate_one hconjugate_two hG)
      exact Real.rpow_nonneg
        (mul_nonneg (Nat.cast_nonneg' (Fintype.card I)) (Real.exp_nonneg _)) _


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWOptimalParameters.lean <==
import QueryRelease.PMWOptimalParameters
import QueryRelease.UniformQueryPMWEnvelopeBound

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 4000000
set_option maxRecDepth 8000

/-! # Explicit parameters for pure-DP normalized-`l2` query release -/

noncomputable def uniformQueryOptimalPMWRounds
    (D : Type*) [Fintype D] (alpha : ℝ) : ℕ :=
  Nat.ceil (20000 * optimalPMWDomainLog D / alpha ^ 4)

noncomputable def uniformQueryOptimalPMWGamma (alpha : ℝ) : ℝ :=
  alpha ^ 2 / 96

noncomputable def uniformQueryOptimalSampleConstant : ℝ := 4096

theorem uniformQueryOptimalPMWRounds_pos
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < uniformQueryOptimalPMWRounds D alpha := by
  apply Nat.ceil_pos.mpr
  exact div_pos (mul_pos (by norm_num) (optimalPMWDomainLog_pos D))
    (pow_pos halpha 4)

theorem uniformQueryOptimalPMWRounds_lower
    (D : Type*) [Fintype D] (alpha : ℝ) :
    20000 * optimalPMWDomainLog D / alpha ^ 4 ≤
      (uniformQueryOptimalPMWRounds D alpha : ℝ) :=
  Nat.le_ceil _

theorem uniformQueryOptimalPMWRounds_upper
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) (halpha_one : alpha ≤ 1) :
    (uniformQueryOptimalPMWRounds D alpha : ℝ) ≤
      20002 * optimalPMWDomainLog D / alpha ^ 4 := by
  let z : ℝ := 20000 * optimalPMWDomainLog D / alpha ^ 4
  have ha4 : alpha ^ 4 ≤ 1 := pow_le_one₀ halpha.le halpha_one
  have hratio : (1 : ℝ) / 2 ≤ optimalPMWDomainLog D / alpha ^ 4 := by
    have hlog := (optimalPMWDomainLog_gt_one_half D).le
    have ha4pos : 0 < alpha ^ 4 := pow_pos halpha 4
    apply (le_div_iff₀ ha4pos).2
    calc
      (1 / 2 : ℝ) * alpha ^ 4 ≤ (1 / 2 : ℝ) * 1 :=
        mul_le_mul_of_nonneg_left ha4 (by norm_num)
      _ = 1 / 2 := by ring
      _ ≤ optimalPMWDomainLog D := hlog
  have hz0 : 0 ≤ z := by
    dsimp [z]
    exact div_nonneg (mul_nonneg (by norm_num) (optimalPMWDomainLog_pos D).le)
      (pow_nonneg halpha.le 4)
  have hceil : (uniformQueryOptimalPMWRounds D alpha : ℝ) < z + 1 := by
    simpa [uniformQueryOptimalPMWRounds, z] using Nat.ceil_lt_add_one hz0
  dsimp [z] at hceil
  have hone : 1 ≤ 2 * optimalPMWDomainLog D / alpha ^ 4 := by
    have hscaled := mul_le_mul_of_nonneg_left hratio (show (0 : ℝ) ≤ 2 by norm_num)
    convert hscaled using 1 <;> ring
  calc
    (uniformQueryOptimalPMWRounds D alpha : ℝ) ≤
        20000 * optimalPMWDomainLog D / alpha ^ 4 + 1 := hceil.le
    _ ≤ 20002 * optimalPMWDomainLog D / alpha ^ 4 := by
      rw [show 20002 * optimalPMWDomainLog D / alpha ^ 4 =
        20000 * optimalPMWDomainLog D / alpha ^ 4 +
          2 * optimalPMWDomainLog D / alpha ^ 4 by ring]
      linarith

theorem uniformQueryOptimalPMWGamma_pos
    {alpha : ℝ} (halpha : 0 < alpha) :
    0 < uniformQueryOptimalPMWGamma alpha := by
  unfold uniformQueryOptimalPMWGamma
  positivity

/-- The chosen learning rate and round count make the center normalized-`l2`
utility at most `alpha/2`. -/
theorem uniformQueryOptimalCenterUtilityBound_le
    (D : Type*) [Fintype D] [Nonempty D]
    {alpha : ℝ} (halpha : 0 < alpha) :
    uniformQueryPMWCenterUtilityBound D
        (uniformQueryOptimalPMWGamma alpha)
        (uniformQueryOptimalPMWRounds D alpha) ≤ alpha / 2 := by
  have hJlower := uniformQueryOptimalPMWRounds_lower D alpha
  have hJpos := uniformQueryOptimalPMWRounds_pos D halpha
  have hgamma := uniformQueryOptimalPMWGamma_pos halpha
  have hden : 0 < uniformQueryOptimalPMWGamma alpha *
      (uniformQueryOptimalPMWRounds D alpha : ℝ) :=
    mul_pos hgamma (Nat.cast_pos.mpr hJpos)
  have hdenLower :
      200 * optimalPMWDomainLog D / alpha ^ 2 ≤
        uniformQueryOptimalPMWGamma alpha *
          (uniformQueryOptimalPMWRounds D alpha : ℝ) := by
    have hscaled := mul_le_mul_of_nonneg_left hJlower
      (show 0 ≤ alpha ^ 2 / 96 by positivity)
    calc
      200 * optimalPMWDomainLog D / alpha ^ 2 ≤
          (alpha ^ 2 / 96) *
            (20000 * optimalPMWDomainLog D / alpha ^ 4) := by
        have hlog := (optimalPMWDomainLog_pos D).le
        field_simp [halpha.ne']
        nlinarith
      _ ≤ (alpha ^ 2 / 96) *
          (uniformQueryOptimalPMWRounds D alpha : ℝ) := hscaled
      _ = _ := rfl
  have hdomain : Real.log (Fintype.card D : ℝ) /
      (uniformQueryOptimalPMWGamma alpha *
        (uniformQueryOptimalPMWRounds D alpha : ℝ)) ≤ alpha ^ 2 / 200 := by
    apply (div_le_iff₀ hden).2
    calc
      Real.log (Fintype.card D : ℝ) ≤ optimalPMWDomainLog D :=
        log_card_le_optimalPMWDomainLog D
      _ = (alpha ^ 2 / 200) *
          (200 * optimalPMWDomainLog D / alpha ^ 2) := by
        field_simp [halpha.ne']
      _ ≤ (alpha ^ 2 / 200) *
          (uniformQueryOptimalPMWGamma alpha *
            (uniformQueryOptimalPMWRounds D alpha : ℝ)) :=
        mul_le_mul_of_nonneg_left hdenLower (by positivity)
  have hbase :
      24 * (Real.log (Fintype.card D : ℝ) /
          (uniformQueryOptimalPMWGamma alpha *
            (uniformQueryOptimalPMWRounds D alpha : ℝ)) +
        uniformQueryOptimalPMWGamma alpha / 2) ≤ (alpha / 2) ^ 2 := by
    unfold uniformQueryOptimalPMWGamma
    have hdomain' : Real.log (Fintype.card D : ℝ) /
        (alpha ^ 2 / 96 *
          (uniformQueryOptimalPMWRounds D alpha : ℝ)) ≤ alpha ^ 2 / 200 := by
      simpa [uniformQueryOptimalPMWGamma] using hdomain
    calc
      24 * (Real.log (Fintype.card D : ℝ) /
            (alpha ^ 2 / 96 *
              (uniformQueryOptimalPMWRounds D alpha : ℝ)) +
          alpha ^ 2 / 96 / 2) ≤
        24 * (alpha ^ 2 / 200 + alpha ^ 2 / 96 / 2) := by
          exact mul_le_mul_of_nonneg_left
            (add_le_add hdomain' (le_refl _)) (by norm_num)
      _ ≤ (alpha / 2) ^ 2 := by nlinarith [sq_nonneg alpha]
  unfold uniformQueryPMWCenterUtilityBound
  rw [Real.sqrt_le_iff]
  exact ⟨by positivity, hbase⟩

/-- The sample condition implies the shell-composition constraint. -/
theorem uniformQueryOptimalCompositionCoefficient_le
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon) (halpha : 0 < alpha)
    (halpha_one : alpha ≤ 1)
    (hsample : uniformQueryOptimalSampleConstant * optimalPMWDomainLog D ≤
      epsilon * (n : ℝ) * alpha ^ 2) :
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
  have hnreal : 0 < (n : ℝ) := Nat.cast_pos.mpr hn
  have hJupper := uniformQueryOptimalPMWRounds_upper D halpha halpha_one
  have hraw : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := by
    unfold pmwEnvelopeCompositionCoefficient
    calc
      (uniformQueryOptimalPMWRounds D alpha : ℝ) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 ≤
        (20002 * optimalPMWDomainLog D / alpha ^ 4) * 2 *
          (1 / 4 : ℝ) ^ 2 / (n : ℝ) ^ 2 := by
        gcongr
      _ = _ := by field_simp [halpha.ne', hnreal.ne']; ring
  have hleft0 : 0 ≤ uniformQueryOptimalSampleConstant *
      optimalPMWDomainLog D :=
    mul_nonneg (by unfold uniformQueryOptimalSampleConstant; norm_num)
      (optimalPMWDomainLog_pos D).le
  have hright0 : 0 ≤ epsilon * (n : ℝ) * alpha ^ 2 :=
    mul_nonneg (mul_nonneg hepsilon.le (Nat.cast_nonneg n)) (sq_nonneg alpha)
  have hsquare0 := (sq_le_sq₀ hleft0 hright0).2 hsample
  have hsquare :
      4096 ^ 2 * optimalPMWDomainLog D ^ 2 ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      4096 ^ 2 * optimalPMWDomainLog D ^ 2 =
          (uniformQueryOptimalSampleConstant * optimalPMWDomainLog D) ^ 2 := by
        unfold uniformQueryOptimalSampleConstant
        ring
      _ ≤ (epsilon * (n : ℝ) * alpha ^ 2) ^ 2 := hsquare0
      _ = epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by ring
  have hL := log_card_queryMove_le_two_optimalPMWDomainLog D
  have hbudget :
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4 := by
    calc
      2250900 * optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) ≤
        2250900 * optimalPMWDomainLog D *
          (2 * optimalPMWDomainLog D) := by
        exact mul_le_mul_of_nonneg_left hL
          (mul_nonneg (by norm_num) (optimalPMWDomainLog_pos D).le)
      _ ≤ 4096 ^ 2 * optimalPMWDomainLog D ^ 2 := by
        have hlog := (optimalPMWDomainLog_pos D).le
        nlinarith [sq_nonneg (optimalPMWDomainLog D)]
      _ ≤ _ := hsquare
  have hden : 0 < (n : ℝ) ^ 2 * alpha ^ 4 := by positivity
  have hLpos := log_card_queryMove_pos D
  calc
    pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ)
        (uniformQueryOptimalPMWRounds D alpha) n ≤
      (20002 / 8 : ℝ) * optimalPMWDomainLog D /
        ((n : ℝ) ^ 2 * alpha ^ 4) := hraw
    _ ≤ (1 / 900 : ℝ) * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      apply (div_le_div_iff₀ hden hLpos).2
      have hscaled := mul_le_mul_of_nonneg_left hbudget
        (show (0 : ℝ) ≤ 1 / 900 by norm_num)
      have hprod : 0 ≤ optimalPMWDomainLog D *
          Real.log (Fintype.card (QueryMove D) : ℝ) :=
        mul_nonneg (optimalPMWDomainLog_pos D).le hLpos.le
      calc
        (20002 / 8 : ℝ) * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ) ≤
          (1 / 900 : ℝ) * (2250900 * optimalPMWDomainLog D *
            Real.log (Fintype.card (QueryMove D) : ℝ)) := by
              nlinarith
        _ ≤ (1 / 900 : ℝ) *
            (epsilon ^ 2 * (n : ℝ) ^ 2 * alpha ^ 4) := hscaled
        _ = (1 / 900 : ℝ) * epsilon ^ 2 *
            ((n : ℝ) ^ 2 * alpha ^ 4) := by ring
    _ = pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ) := by
      rfl

theorem uniformQueryOptimalRadialSqrt_le_alpha
    (D : Type*) [Fintype D] [Nonempty D]
    {n : ℕ} (hn : 0 < n) {epsilon alpha : ℝ}
    (hepsilon : 0 < epsilon) (halpha : 0 < alpha)
    (hsample : uniformQueryOptimalSampleConstant * optimalPMWDomainLog D ≤
      epsilon * (n : ℝ) * alpha ^ 2) :
    Real.sqrt (504 / (epsilon * (n : ℝ))) ≤ alpha := by
  have hlog := (optimalPMWDomainLog_gt_one_half D).le
  have hsample' : 2048 ≤ epsilon * (n : ℝ) * alpha ^ 2 := by
    calc
      (2048 : ℝ) ≤ uniformQueryOptimalSampleConstant *
          optimalPMWDomainLog D := by
        unfold uniformQueryOptimalSampleConstant
        nlinarith
      _ ≤ _ := hsample
  have hden : 0 < epsilon * (n : ℝ) :=
    mul_pos hepsilon (Nat.cast_pos.mpr hn)
  have harg : 504 / (epsilon * (n : ℝ)) ≤ alpha ^ 2 := by
    apply (div_le_iff₀ hden).2
    nlinarith
  exact (Real.sqrt_le_sqrt harg).trans_eq (Real.sqrt_sq halpha.le)


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWQuadraticEnvelopeBound.lean <==
import QueryRelease.UniformQueryPMWQuadraticUtility
import QueryRelease.UniformQueryPMWEnvelopeBound

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 5000000
set_option maxRecDepth 9000

/-!
# Quadratic-surrogate envelope bound

The quadratic private-sign stability estimate makes the surrogate-target loss
linear in its Hamming radius.  The transcript law, likelihood bounds, privacy
envelope, and radial blocking are unchanged.
-/

noncomputable def uniformQueryPMWQuadraticRadiusUtilityBound
    (D : Type*) [Fintype D] (gamma : ℝ) (J R n : ℕ) : ℝ :=
  uniformQueryPMWCenterUtilityBound D gamma J + 6 * (R : ℝ) / (n : ℝ)

theorem uniformQueryPMW_codeTarget_expect_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hRn : R ≤ n) (s : ℕ) (hs : 0 < s) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (x : Fin n → D) (z : Fin s → QueryMove D) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (universalScaledMoveTarget f (queryAnswer f x) R s n z)).expect
        (uniformQueryPMWL2Error f gamma J x) ≤
      uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n := by
  let B : ℝ := 2 * (R : ℝ) / (n : ℝ)
  let base : ℝ := 24 * (Real.log (Fintype.card D : ℝ) /
    (gamma * (J : ℝ)) + gamma / 2)
  have hB0 : 0 ≤ B := by dsimp [B]; positivity
  have hdist : ∀ q,
      |universalScaledMoveTarget f (queryAnswer f x) R s n z q -
        queryAnswer f x q| ≤ B := by
    intro q
    simpa [B] using universalScaledMoveTarget_distance_le
      f hf (queryAnswer f x) R s n hs hn z q
  have hutility := uniformQueryPMWL2Error_expect_le_quadratic
    hn f hf gamma hgamma J hJ
    (universalScaledMoveTarget f (queryAnswer f x) R s n z) x B hB0 hdist
  have hbase : 0 ≤ base := by
    have hcard : (1 : ℝ) ≤ (Fintype.card D : ℝ) := by
      exact_mod_cast (show 1 ≤ Fintype.card D from Fintype.card_pos)
    have hlog : 0 ≤ Real.log (Fintype.card D : ℝ) := Real.log_nonneg hcard
    have hJreal : 0 < (J : ℝ) := Nat.cast_pos.mpr hJ
    dsimp [base]
    positivity
  have hsqrt : Real.sqrt (base + 9 * B ^ 2) ≤ Real.sqrt base + 3 * B := by
    rw [Real.sqrt_le_iff]
    constructor
    · positivity
    · nlinarith [Real.sq_sqrt hbase,
        mul_nonneg (Real.sqrt_nonneg base) hB0]
  calc
    _ ≤ Real.sqrt (base + 9 * B ^ 2) := by simpa [base] using hutility
    _ ≤ Real.sqrt base + 3 * B := hsqrt
    _ = uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n := by
      dsimp [base, B, uniformQueryPMWQuadraticRadiusUtilityBound,
        uniformQueryPMWCenterUtilityBound]
      ring

theorem uniformQueryPMWHammingBall_far_loss_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D] [DecidableEq (QueryMove D)]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hRn : R ≤ n) (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (s : ℕ) (hs : 0 < s)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J) :
    ∑ w : SelectionPMWTranscript Q J,
        uniformQueryPMWHammingBallMaxMass f gamma J x R w *
          uniformQueryPMWL2Error f gamma J x w ≤
      Real.exp ((J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2))) *
        ((Fintype.card (Fin s → QueryMove D) : ℝ) *
          uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n) := by
  apply uniformQueryPMWHammingBall_far_expect_le
    R hR hn f hf x s hs gamma J
    (uniformQueryPMWL2Error f gamma J x)
    (uniformQueryPMWL2Error_nonneg f gamma J x)
    (uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n)
  intro z
  exact uniformQueryPMW_codeTarget_expect_le_quadratic
    R hRn s hs hn f hf gamma hgamma J hJ x z

theorem uniformQueryPMWHammingBall_shell_loss_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) (j : ℕ) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWHammingBallMaxMass f gamma J x
          (uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j) w *
        uniformQueryPMWL2Error f gamma J x w ≤
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6) *
        (uniformQueryPMWCenterUtilityBound D gamma J +
          6 * (((j + 1) * pmwEnvelopeBlockWidth epsilon : ℕ) : ℝ) /
            (n : ℝ)) := by
  classical
  let R := uniformQueryPMWCappedBlockRadius n (pmwEnvelopeBlockWidth epsilon) j
  let R0 := (j + 1) * pmwEnvelopeBlockWidth epsilon
  let L := Real.log (Fintype.card (QueryMove D) : ℝ)
  let A := pmwEnvelopeRadiusExponent (1 / 4 : ℝ) J R n
  have hR : 0 < R := uniformQueryPMWCappedBlockRadius_pos
    hn (pmwEnvelopeBlockWidth_pos epsilon) j
  have hRn : R ≤ n := uniformQueryPMWCappedBlockRadius_le_n _ _ _
  have hRR0 : R ≤ R0 := uniformQueryPMWCappedBlockRadius_le_outer _ _ _
  have hL : 0 < L := by simpa [L] using log_card_queryMove_pos D
  have hA : 0 < A := pmwEnvelopeRadiusExponent_pos (by norm_num) hJ hR hn
  have hU : 0 ≤ uniformQueryPMWCenterUtilityBound D gamma J :=
    uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hgrowth : 5 * Real.sqrt (A * L) ≤
      pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6 := by
    simpa [A, L, R] using uniformQueryPMWEnvelope_capped_growth_le
      hL hepsilon hcomposition j
  by_cases hnear : A ≤ L
  · let order := pmwNearLikelihoodOrder A L
    have horder : 2 ≤ order := pmwNearLikelihoodOrder_ge_two hA hL
    have hball := uniformQueryPMWHammingBall_near_loss_le
      R hR hn f hf x 1 (by omega) gamma hgamma J hJ order horder
    have hrenyi : (J : ℝ) * ((2 * (R : ℝ) / (n : ℝ)) ^ 2 *
        (((order : ℝ) * (1 / 4 : ℝ)) ^ 2) / 2) =
      A * (order : ℝ) ^ 2 := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    have hone : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 / (n : ℝ) ^ 2) = A := by
      dsimp [A, pmwEnvelopeRadiusExponent]
    simp only [Nat.cast_one, one_mul] at hball
    rw [hone, hrenyi] at hball
    have hfactor := uniformQueryPMWEnvelope_near_factor_le
      (D := D) hA hnear hgrowth
    calc
      _ ≤ (Real.exp A *
          (((Fintype.card (Fin 1 → QueryMove D) : ℝ) *
            Real.exp (A * (order : ℝ) ^ 2)) ^ (1 / (order : ℝ)))) *
          uniformQueryPMWCenterUtilityBound D gamma J := by
        simpa [mul_assoc] using hball
      _ ≤ Real.exp (pmwEnvelopeTheta epsilon *
            ((j + 1 : ℕ) : ℝ) / 6) *
          uniformQueryPMWCenterUtilityBound D gamma J :=
        mul_le_mul_of_nonneg_right (by simpa [A, L, order] using hfactor) hU
      _ ≤ _ := by
        apply mul_le_mul_of_nonneg_left _ (Real.exp_nonneg _)
        exact le_add_of_nonneg_right (by positivity)
  · have hfar : L ≤ A := le_of_not_ge hnear
    let s := pmwFarSampleLength A L
    have hs : 0 < s := pmwFarSampleLength_pos hA hL
    have hball := uniformQueryPMWHammingBall_far_loss_le_quadratic
      R hR hRn hn f hf x s hs gamma hgamma J hJ
    have hmaurey : (J : ℝ) *
        (2 * (1 / 4 : ℝ) ^ 2 * (R : ℝ) ^ 2 /
          ((s : ℝ) * (n : ℝ) ^ 2)) = A / (s : ℝ) := by
      dsimp [A, pmwEnvelopeRadiusExponent]
      field_simp [show (s : ℝ) ≠ 0 by exact_mod_cast hs.ne',
        show (n : ℝ) ≠ 0 by exact_mod_cast hn.ne'] <;> ring
    rw [hmaurey] at hball
    have hfactor := uniformQueryPMWEnvelope_far_factor_le
      (D := D) hA hfar hgrowth
    have hradius : uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n ≤
        uniformQueryPMWCenterUtilityBound D gamma J + 6 * (R0 : ℝ) / (n : ℝ) := by
      unfold uniformQueryPMWQuadraticRadiusUtilityBound
      have hcast : (R : ℝ) ≤ (R0 : ℝ) := by exact_mod_cast hRR0
      have hnreal : (0 : ℝ) < (n : ℝ) := Nat.cast_pos.mpr hn
      have hdiv : 6 * (R : ℝ) / (n : ℝ) ≤
          6 * (R0 : ℝ) / (n : ℝ) := by
        exact (div_le_div_iff_of_pos_right hnreal).2
          (mul_le_mul_of_nonneg_left hcast (by norm_num))
      linarith
    calc
      _ ≤ (Real.exp (A / (s : ℝ)) *
          (Fintype.card (Fin s → QueryMove D) : ℝ)) *
            uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n := by
        simpa [mul_assoc] using hball
      _ ≤ Real.exp (pmwEnvelopeTheta epsilon *
            ((j + 1 : ℕ) : ℝ) / 6) *
          uniformQueryPMWQuadraticRadiusUtilityBound D gamma J R n := by
        apply mul_le_mul_of_nonneg_right
          (by simpa [A, L, s] using hfactor)
        unfold uniformQueryPMWQuadraticRadiusUtilityBound
        positivity
      _ ≤ _ := mul_le_mul_of_nonneg_left
        (by simpa [R0] using hradius) (Real.exp_nonneg _)

theorem uniformQueryPMWEnvelope_markedLoss_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w *
        uniformQueryPMWL2Error f gamma J x w ≤
      uniformQueryPMWCenterUtilityBound D gamma J +
        2 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          uniformQueryPMWCenterUtilityBound D gamma J +
        24 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ) := by
  classical
  let B := pmwEnvelopeBlockWidth epsilon
  let U := uniformQueryPMWCenterUtilityBound D gamma J
  let V := 6 * (B : ℝ) / (n : ℝ)
  let shellFactor : ℕ → ℝ := fun j =>
    Real.exp (-(epsilon / 2) * (((j * B + 1 : ℕ) : ℝ))) *
      Real.exp (pmwEnvelopeTheta epsilon * ((j + 1 : ℕ) : ℝ) / 6)
  have hB : 0 < B := by simpa [B] using pmwEnvelopeBlockWidth_pos epsilon
  have hU : 0 ≤ U := by
    simpa [U] using uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hbase :
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (uniformQueryPMWL2Error f gamma J x) ≤ U := by
    simpa [U] using uniformQueryPMW_centerLoss_expect_le
      hn f hf gamma hgamma J hJ x
  have hblocks := uniformQueryPMWEnvelope_markedMass_le_blocks
    hn B hB f gamma epsilon hepsilon.le J x
    (uniformQueryPMWL2Error f gamma J x)
    (uniformQueryPMWL2Error_nonneg f gamma J x)
  have hshellPoint : ∀ j : Fin n,
      Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
        (∑ w : SelectionPMWTranscript Q J,
          uniformQueryPMWHammingBallMaxMass f gamma J x
              (uniformQueryPMWCappedBlockRadius n B j.1) w *
            uniformQueryPMWL2Error f gamma J x w) ≤
      shellFactor j.1 * U +
        V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
    intro j
    have hshell := uniformQueryPMWHammingBall_shell_loss_le_quadratic
      hn f hf x gamma epsilon hgamma hepsilon J hJ hcomposition j.1
    have hmul := mul_le_mul_of_nonneg_left hshell
      (Real.exp_nonneg (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))))
    calc
      _ ≤ Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (Real.exp (pmwEnvelopeTheta epsilon *
              ((j.1 + 1 : ℕ) : ℝ) / 6) *
            (U + 6 * (((j.1 + 1) * B : ℕ) : ℝ) / (n : ℝ))) := by
        simpa [B, U] using hmul
      _ = shellFactor j.1 * U +
          V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1) := by
        dsimp [shellFactor, V]
        push_cast
        ring
  have hshellSum :
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B j.1) w *
              uniformQueryPMWL2Error f gamma J x w) ≤
      2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
        V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
    calc
      _ ≤ ∑ j : Fin n, (shellFactor j.1 * U +
          V * (((j.1 + 1 : ℕ) : ℝ) * shellFactor j.1)) :=
        Finset.sum_le_sum fun j _ => hshellPoint j
      _ = U * (∑ j ∈ Finset.range n, shellFactor j) +
          V * (∑ j ∈ Finset.range n,
            (((j + 1 : ℕ) : ℝ) * shellFactor j)) := by
        rw [Fin.sum_univ_eq_sum_range (fun j : ℕ =>
          shellFactor j * U + V * (((j + 1 : ℕ) : ℝ) * shellFactor j)) n]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.mul_sum]
        ring
      _ ≤ U * (2 * Real.exp 1 * pmwEnvelopePrefix epsilon) +
          V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon) := by
        apply add_le_add
        · apply mul_le_mul_of_nonneg_left _ hU
          simpa [shellFactor, B] using finite_pmwEnvelope_shell_sum_le hepsilon n
        · apply mul_le_mul_of_nonneg_left _ (by dsimp [V]; positivity)
          simpa [shellFactor, B] using
            finite_weighted_pmwEnvelope_shell_sum_le hepsilon n
      _ = _ := by ring
  calc
    _ ≤ (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (uniformQueryPMWL2Error f gamma J x) +
      ∑ j : Fin n,
        Real.exp (-(epsilon / 2) * (((j.1 * B + 1 : ℕ) : ℝ))) *
          (∑ w : SelectionPMWTranscript Q J,
            uniformQueryPMWHammingBallMaxMass f gamma J x
                (uniformQueryPMWCappedBlockRadius n B j.1) w *
              uniformQueryPMWL2Error f gamma J x w) := by
        simpa [B] using hblocks
    _ ≤ U + (2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U +
        V * (4 * Real.exp 1 * pmwEnvelopePrefix epsilon)) :=
      add_le_add hbase hshellSum
    _ = _ := by dsimp [U, V, B]; ring

theorem uniformQueryPMWEnvelope_expectedLoss_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (x : Fin n → D) (gamma epsilon : ℝ)
    (hgamma : 0 < gamma) (hepsilon : 0 < epsilon)
    (J : ℕ) (hJ : 0 < J)
    (hcomposition : pmwEnvelopeCompositionCoefficient (1 / 4 : ℝ) J n ≤
      pmwEnvelopeC0 * epsilon ^ 2 /
        Real.log (Fintype.card (QueryMove D) : ℝ)) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeProb f gamma epsilon J x w *
        uniformQueryPMWL2Error f gamma J x w ≤
      uniformQueryPMWCenterUtilityBound D gamma J +
        2 * Real.exp 1 * uniformQueryPMWCenterUtilityBound D gamma J +
        216 * Real.exp 1 / (epsilon * (n : ℝ)) := by
  classical
  let base : (Fin n → D) → FiniteLaw (SelectionPMWTranscript Q J) := fun y =>
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f y)).toFiniteLaw
  let penalty := hammingEnvelopePenalty (D := D) (n := n) epsilon
  let loss := uniformQueryPMWL2Error f gamma J x
  let U := uniformQueryPMWCenterUtilityBound D gamma J
  let C := U + 2 * Real.exp 1 * U + 216 * Real.exp 1 / (epsilon * (n : ℝ))
  have hraw := uniformQueryPMWEnvelope_markedLoss_le_quadratic
    hn f hf x gamma epsilon hgamma hepsilon J hJ hcomposition
  have hpref := pmwEnvelopePrefix_le_one hepsilon
  have hU : 0 ≤ U := by
    simpa [U] using uniformQueryPMWCenterUtilityBound_nonneg D gamma hgamma J hJ
  have hcenter : U + 2 * Real.exp 1 * pmwEnvelopePrefix epsilon * U ≤
      U + 2 * Real.exp 1 * U := by
    have hscaled := mul_le_mul_of_nonneg_left hpref
      (show (0 : ℝ) ≤ 2 * Real.exp 1 by positivity)
    have hterm := mul_le_mul_of_nonneg_right (by simpa using hscaled) hU
    linarith
  have hwidth := blockWidth_mul_prefix_le_nine_div hepsilon
  have hnreal : 0 < (n : ℝ) := Nat.cast_pos.mpr hn
  have hradius : 24 * Real.exp 1 * pmwEnvelopePrefix epsilon *
      (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ) ≤
      216 * Real.exp 1 / (epsilon * (n : ℝ)) := by
    have hscaled := mul_le_mul_of_nonneg_left hwidth
      (show (0 : ℝ) ≤ 24 * Real.exp 1 by positivity)
    calc
      24 * Real.exp 1 * pmwEnvelopePrefix epsilon *
          (pmwEnvelopeBlockWidth epsilon : ℝ) / (n : ℝ) ≤
        (216 * Real.exp 1 / epsilon) / (n : ℝ) := by
          apply (div_le_div_iff_of_pos_right hnreal).2
          calc
            24 * Real.exp 1 * pmwEnvelopePrefix epsilon *
                (pmwEnvelopeBlockWidth epsilon : ℝ) =
              24 * Real.exp 1 *
                ((pmwEnvelopeBlockWidth epsilon : ℝ) *
                  pmwEnvelopePrefix epsilon) := by ring
            _ ≤ 24 * Real.exp 1 * (9 / epsilon) := hscaled
            _ = 216 * Real.exp 1 / epsilon := by ring
      _ = 216 * Real.exp 1 / (epsilon * (n : ℝ)) := by ring
  have hmarked : ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWEnvelopeWeight f gamma epsilon J x w * loss w ≤ C := by
    dsimp [C, loss, U]
    exact hraw.trans (add_le_add hcenter hradius)
  have hbaseEq : base = uniformQueryPMWDatasetBaseLaw f gamma J := by
    funext y
    rfl
  have htransfer := transcriptEnvelope_expectedLoss_le_of_markedMass
    base penalty (hammingEnvelopePenalty_self epsilon) x loss
    (uniformQueryPMWL2Error_nonneg f gamma J x) C
    (by rw [hbaseEq]
        simpa [penalty, loss, uniformQueryPMWEnvelopeWeight] using hmarked)
  simpa [base, penalty, loss, U, C, uniformQueryPMWEnvelopeProb,
    uniformQueryPMWDatasetBaseLaw] using htransfer


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWQuadraticUtility.lean <==
import QueryRelease.UniformQueryPMWUtility
import Mathlib.Analysis.Calculus.MeanValue

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 4000000
set_option maxRecDepth 8000

/-!
# Quadratic surrogate stability for uniform-query PMW

This optional strengthened route replaces the linear surrogate-displacement
term in `robust_privateSign_progress` by a quadratic term.  It does not change
the sign kernel or use an approximation to `tanh`.
-/

theorem realTanh_hasDerivAt (x : ℝ) :
    HasDerivAt Real.tanh (1 / Real.cosh x ^ 2) x := by
  convert (Real.hasDerivAt_sinh x).div (Real.hasDerivAt_cosh x)
    (Real.cosh_pos x).ne' using 1
  · funext y
    exact Real.tanh_eq_sinh_div_cosh y
  · field_simp [Real.cosh_pos x |>.ne']
    nlinarith [Real.cosh_sq_sub_sinh_sq x]

theorem realTanh_lipschitz : LipschitzWith 1 Real.tanh := by
  apply lipschitzWith_of_nnnorm_deriv_le
  · intro x
    exact (realTanh_hasDerivAt x).differentiableAt
  · intro x
    rw [(realTanh_hasDerivAt x).deriv]
    have hcoshSq : 1 ≤ Real.cosh x ^ 2 := by
      rw [Real.cosh_sq]
      nlinarith [sq_nonneg (Real.sinh x)]
    have hcoshSqPos : 0 < Real.cosh x ^ 2 :=
      lt_of_lt_of_le (by norm_num) hcoshSq
    rw [← NNReal.coe_le_coe, coe_nnnorm, Real.norm_eq_abs,
      abs_of_pos (one_div_pos.mpr hcoshSqPos)]
    exact (div_le_one hcoshSqPos).2 hcoshSq

theorem abs_tanh_sub_tanh_le (u v : ℝ) :
    |Real.tanh u - Real.tanh v| ≤ |u - v| := by
  simpa [Real.dist_eq] using realTanh_lipschitz.dist_le_mul u v

/-- Quadratic robust progress for private sign selection. -/
theorem robust_privateSign_progress_quadratic
    {r delta : ℝ} (hr : |r| ≤ 2) :
    r ^ 2 / 24 - (3 / 8 : ℝ) * delta ^ 2 ≤
      r * Real.tanh ((r + delta) / 4) := by
  have hr4 : |r| ≤ 4 := hr.trans (by norm_num)
  have hbase := sq_div_twelve_le_mul_tanh_quarter hr4
  have hlip :
      |Real.tanh ((r + delta) / 4) - Real.tanh (r / 4)| ≤
        |delta| / 4 := by
    have h := abs_tanh_sub_tanh_le ((r + delta) / 4) (r / 4)
    calc
      |Real.tanh ((r + delta) / 4) - Real.tanh (r / 4)| ≤
          |(r + delta) / 4 - r / 4| := h
      _ = |delta| / 4 := by
        rw [show (r + delta) / 4 - r / 4 = delta / 4 by ring, abs_div]
        norm_num
  have hcross :
      r * (Real.tanh ((r + delta) / 4) - Real.tanh (r / 4)) ≥
        -(|r| * |delta| / 4) := by
    have habs :
        |r * (Real.tanh ((r + delta) / 4) - Real.tanh (r / 4))| ≤
          |r| * (|delta| / 4) := by
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left hlip (abs_nonneg r)
    calc
      -(|r| * |delta| / 4) = -(|r| * (|delta| / 4)) := by ring
      _ ≤ r * (Real.tanh ((r + delta) / 4) - Real.tanh (r / 4)) :=
        neg_le_of_abs_le habs
  have hyoung : |r| * |delta| / 4 ≤
      r ^ 2 / 24 + (3 / 8 : ℝ) * delta ^ 2 := by
    nlinarith [sq_nonneg (|r| - 3 * |delta|), sq_abs r, sq_abs delta]
  calc
    r ^ 2 / 24 - (3 / 8 : ℝ) * delta ^ 2 ≤
        r ^ 2 / 12 - |r| * |delta| / 4 := by nlinarith
    _ ≤ r * Real.tanh (r / 4) +
        r * (Real.tanh ((r + delta) / 4) - Real.tanh (r / 4)) :=
      add_le_add hbase hcross
    _ = r * Real.tanh ((r + delta) / 4) := by ring

noncomputable def uniformQueryPMWTargetMeanSq
    {D Q : Type*} [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (a : Q → ℝ)
    (x : Fin n → D) : ℝ :=
  (1 / (Fintype.card Q : ℝ)) *
    ∑ q : Q, (a q - queryAnswer f x q) ^ 2

theorem uniformQueryPMWTargetMeanSq_le
    {D Q : Type*} [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (a : Q → ℝ)
    (x : Fin n → D) (B : ℝ) (hB : 0 ≤ B)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    uniformQueryPMWTargetMeanSq f a x ≤ B ^ 2 := by
  unfold uniformQueryPMWTargetMeanSq
  have hpoint : ∀ q : Q, (a q - queryAnswer f x q) ^ 2 ≤ B ^ 2 := by
    intro q
    rw [← sq_abs]
    exact (sq_le_sq₀ (abs_nonneg _) hB).2 (ha q)
  have hsum := Finset.sum_le_sum fun q (_hq : q ∈ Finset.univ) => hpoint q
  calc
    (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q, (a q - queryAnswer f x q) ^ 2 ≤
      (1 / (Fintype.card Q : ℝ)) * ∑ _q : Q, B ^ 2 :=
        mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = B ^ 2 := by
      have hcard : (Fintype.card Q : ℝ) ≠ 0 := by positivity
      simp [hcard]

theorem uniformQueryKernel_meanSq_le_progress_quadratic
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (a : Q → ℝ) (x : Fin n → D)
    (p : PositiveFiniteLaw D) :
    uniformQueryPMWStateMeanSq f x p / 24 -
        (3 / 8 : ℝ) * uniformQueryPMWTargetMeanSq f a x ≤
      (uniformQueryKernel f (1 / 4 : ℝ) a p).expect
        (fun s => targetScore f (queryAnswer f x) p s) := by
  rw [uniformQueryKernel_expect_trueScore_quarter]
  unfold uniformQueryPMWStateMeanSq uniformQueryPMWTargetMeanSq
  have hpoint : ∀ q : Q,
      (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24 -
          (3 / 8 : ℝ) * (a q - queryAnswer f x q) ^ 2 ≤
        (queryAnswer f x q - p.expect (fun d => f d q)) *
          Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
    intro q
    let r : ℝ := queryAnswer f x q - p.expect (fun d => f d q)
    let delta : ℝ := a q - queryAnswer f x q
    have hr : |r| ≤ 2 := by
      have hxq := queryAnswer_abs_le_one hn f hf x q
      have hpq := positiveFiniteLaw_expect_abs_le_one p (fun d => f d q)
        (fun d => hf d q)
      change |queryAnswer f x q - p.expect (fun d => f d q)| ≤ 2
      calc
        |queryAnswer f x q - p.expect (fun d => f d q)| ≤
            |queryAnswer f x q| + |p.expect (fun d => f d q)| :=
          abs_sub _ _
        _ ≤ 2 := by linarith
    have hscalar := robust_privateSign_progress_quadratic
      (r := r) (delta := delta) hr
    dsimp [r, delta] at hscalar ⊢
    convert hscalar using 1 <;> ring
  have hsum := Finset.sum_le_sum fun q (_hq : q ∈ Finset.univ) => hpoint q
  have hscaled := mul_le_mul_of_nonneg_left hsum
    (show 0 ≤ 1 / (Fintype.card Q : ℝ) by positivity)
  calc
    ((1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q, (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2) /
            24 -
        (3 / 8 : ℝ) * ((1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q, (a q - queryAnswer f x q) ^ 2) =
      (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q,
          ((queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24 -
            (3 / 8 : ℝ) * (a q - queryAnswer f x q) ^ 2) := by
      calc
        _ = (1 / (Fintype.card Q : ℝ)) *
            (((∑ q : Q,
                (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2) / 24) -
              (3 / 8 : ℝ) *
                ∑ q : Q, (a q - queryAnswer f x q) ^ 2) := by ring
        _ = (1 / (Fintype.card Q : ℝ)) *
            ((∑ q : Q,
                (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24) -
              ∑ q : Q,
                (3 / 8 : ℝ) * (a q - queryAnswer f x q) ^ 2) := by
                  rw [Finset.sum_div, Finset.mul_sum]
        _ = _ := by rw [← Finset.sum_sub_distrib]
    _ ≤ (1 / (Fintype.card Q : ℝ)) *
      ∑ q : Q, (queryAnswer f x q - p.expect (fun d => f d q)) *
        Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := hscaled

theorem uniformQueryPMWUtilityCost_expect_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (J : ℕ) (a : Q → ℝ) (x : Fin n → D)
    (B : ℝ) (hB : 0 ≤ B)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWUtilityCost f gamma x J (uniformLaw D) w) ≤
      (J : ℝ) * ((3 / 8 : ℝ) * B ^ 2) := by
  let kernel := fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
    (symbol : SignedQuery Q) => uniformQueryKernel f (1 / 4 : ℝ) target state symbol
  let update := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    mwUpdate f gamma state symbol
  let cost := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    uniformQueryPMWStateMeanSq f x state / 24 -
      targetScore f (queryAnswer f x) state symbol
  have hmean : uniformQueryPMWTargetMeanSq f a x ≤ B ^ 2 :=
    uniformQueryPMWTargetMeanSq_le f a x B hB ha
  have hstep : ∀ state : PositiveFiniteLaw D,
      ∑ symbol : SignedQuery Q, kernel a state symbol * cost state symbol ≤
        (3 / 8 : ℝ) * B ^ 2 := by
    intro state
    have hcoerc := uniformQueryKernel_meanSq_le_progress_quadratic
      hn f hf a x state
    have hexpect :
        ∑ symbol : SignedQuery Q,
            kernel a state symbol *
              targetScore f (queryAnswer f x) state symbol =
          (uniformQueryKernel f (1 / 4 : ℝ) a state).expect
            (fun symbol => targetScore f (queryAnswer f x) state symbol) := by
      rfl
    have hrewrite :
        (∑ symbol : SignedQuery Q, kernel a state symbol * cost state symbol) =
          uniformQueryPMWStateMeanSq f x state / 24 -
            ∑ symbol : SignedQuery Q,
              kernel a state symbol *
                targetScore f (queryAnswer f x) state symbol := by
      dsimp [kernel, cost]
      simp_rw [mul_sub]
      rw [Finset.sum_sub_distrib]
      have hmass := uniformQueryKernel_sum_mass f (1 / 4 : ℝ) a state
      rw [show (∑ symbol : SignedQuery Q,
          uniformQueryKernel f (1 / 4 : ℝ) a state symbol *
            (uniformQueryPMWStateMeanSq f x state / 24)) =
          (∑ symbol : SignedQuery Q,
            uniformQueryKernel f (1 / 4 : ℝ) a state symbol) *
              (uniformQueryPMWStateMeanSq f x state / 24) by
        rw [Finset.sum_mul]]
      rw [hmass, one_mul]
    rw [hrewrite, hexpect]
    linarith
  have hgeneric := adaptive_expect_additive_le kernel update
    (fun target state symbol =>
      (uniformQueryKernel_mass_pos f (1 / 4 : ℝ) target state symbol).le)
    (fun target state => uniformQueryKernel_sum_mass f (1 / 4 : ℝ) target state)
    a cost ((3 / 8 : ℝ) * B ^ 2) hstep J (uniformLaw D)
  simpa [PositiveFiniteLaw.expect_eq, uniformQueryPMWLaw,
    uniformQueryPMWLikelihood, uniformQueryPMWUtilityCost,
    kernel, update, cost] using hgeneric

theorem uniformQueryPMWTotalMeanSq_expect_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : 0 ≤ B)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w) ≤
      24 * (Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2) + 9 * (J : ℝ) * B ^ 2 := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let C := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWUtilityCost f gamma x J (uniformLaw D) w
  let G := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTrueProgress f gamma x J (uniformLaw D) w
  let V := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w
  have hcost := uniformQueryPMWUtilityCost_expect_le_quadratic
    hn f hf gamma J a x B hB ha
  have hprogressPoint : ∀ w : SelectionPMWTranscript Q J,
      G w ≤ Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2 := by
    intro w
    rw [show G w = selectionPMWDatasetPointRegret
        f gamma J (uniformLaw D) w x by
      exact uniformQueryPMWTrueProgress_eq_regret hn f gamma x J
        (uniformLaw D) w]
    exact selectionPMWDatasetPointRegret_uniform_le hn f hf gamma hgamma J w x
  have hprogress : P.expect G ≤
      Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2 := by
    calc
      P.expect G ≤ P.expect (fun _ =>
          Real.log (Fintype.card D : ℝ) / gamma +
            gamma * (J : ℝ) / 2) := P.expect_mono hprogressPoint
      _ = _ := P.expect_const _
  have hdecomp : P.expect V = 24 * (P.expect C + P.expect G) := by
    calc
      P.expect V = P.expect (fun w => 24 * (C w + G w)) := by
        apply congrArg P.expect
        funext w
        have hid := uniformQueryPMWUtilityCost_eq f gamma x J
          (uniformLaw D) w
        dsimp [C, G, V] at hid ⊢
        linarith
      _ = 24 * P.expect (fun w => C w + G w) := by
        rw [P.expect_const_mul]
      _ = 24 * (P.expect C + P.expect G) := by rw [P.expect_add]
  change P.expect V ≤ _
  rw [hdecomp]
  have hcost' : P.expect C ≤ (J : ℝ) * ((3 / 8 : ℝ) * B ^ 2) := by
    simpa [P, C, PositiveFiniteLaw.expect_eq] using hcost
  calc
    24 * (P.expect C + P.expect G) ≤
      24 * ((J : ℝ) * ((3 / 8 : ℝ) * B ^ 2) +
        (Real.log (Fintype.card D : ℝ) / gamma +
          gamma * (J : ℝ) / 2)) := by gcongr
    _ = 24 * (Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2) + 9 * (J : ℝ) * B ^ 2 := by ring

theorem uniformQueryPMWL2Error_secondMoment_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : 0 ≤ B)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWL2Error f gamma J x w ^ 2) ≤
      24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 9 * B ^ 2 := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let E := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWMeanSqError f gamma J x w
  let V := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w
  have hpath : ∀ w : SelectionPMWTranscript Q J, E w ≤ V w / (J : ℝ) :=
    fun w => uniformQueryPMWMeanSqError_le_total f gamma x J hJ w
  have htotal := uniformQueryPMWTotalMeanSq_expect_le_quadratic
    hn f hf gamma hgamma J a x B hB ha
  have hJreal : (0 : ℝ) < (J : ℝ) := Nat.cast_pos.mpr hJ
  calc
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWL2Error f gamma J x w ^ 2) = P.expect E := by
      apply congrArg P.expect
      funext w
      exact uniformQueryPMWL2Error_sq f gamma J x w
    _ ≤ P.expect (fun w => V w / (J : ℝ)) := P.expect_mono hpath
    _ = P.expect V / (J : ℝ) := by
      simp only [div_eq_mul_inv]
      rw [P.expect_mul_const]
    _ ≤ (24 * (Real.log (Fintype.card D : ℝ) / gamma +
          gamma * (J : ℝ) / 2) + 9 * (J : ℝ) * B ^ 2) / (J : ℝ) :=
      (div_le_div_iff_of_pos_right hJreal).2 (by
        simpa [P, V, PositiveFiniteLaw.expect_eq] using htotal)
    _ = 24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 9 * B ^ 2 := by
      field_simp [hgamma.ne', hJreal.ne']

private theorem finiteLaw_sq_expect_le_expect_sq_quadratic
    {Omega : Type*} [Fintype Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    (P.expect g) ^ 2 ≤ P.expect (fun omega => g omega ^ 2) := by
  let mu := P.expect g
  have hvar : 0 ≤ P.expect (fun omega => (g omega - mu) ^ 2) :=
    P.expect_nonneg _ (fun omega => sq_nonneg (g omega - mu))
  have hidentity : P.expect (fun omega => (g omega - mu) ^ 2) =
      P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
    calc
      P.expect (fun omega => (g omega - mu) ^ 2) =
          P.expect (fun omega =>
            (g omega ^ 2 - (2 * mu) * g omega) + mu ^ 2) := by
        apply congrArg P.expect
        funext omega
        ring
      _ = (P.expect (fun omega => g omega ^ 2) -
            (2 * mu) * P.expect g) + mu ^ 2 := by
        rw [P.expect_add, P.expect_sub, P.expect_const_mul, P.expect_const]
      _ = P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
        dsimp [mu]
        ring
  rw [hidentity] at hvar
  linarith

theorem uniformQueryPMWL2Error_expect_le_quadratic
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : 0 ≤ B)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect
        (uniformQueryPMWL2Error f gamma J x) ≤
      Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 9 * B ^ 2) := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let G := uniformQueryPMWL2Error f gamma J x
  have hmean0 : 0 ≤ P.expect G :=
    P.expect_nonneg G (uniformQueryPMWL2Error_nonneg f gamma J x)
  have hvariance := finiteLaw_sq_expect_le_expect_sq_quadratic P G
  have hmeanL2 : P.expect G ≤ Real.sqrt (P.expect (fun w => G w ^ 2)) := by
    have hsqrt := Real.sqrt_le_sqrt hvariance
    rw [Real.sqrt_sq hmean0] at hsqrt
    exact hsqrt
  have hsecond := uniformQueryPMWL2Error_secondMoment_le_quadratic
    hn f hf gamma hgamma J hJ a x B hB ha
  exact hmeanL2.trans (Real.sqrt_le_sqrt hsecond)


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWScalar.lean <==
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.SpecialFunctions.Trigonometric.DerivHyp
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Series
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open Real

set_option autoImplicit false
set_option maxHeartbeats 1000000

/-!
# Scalar inequalities for private sign selection

The utility proof for uniform-query PMW needs only a fixed-temperature
two-sign estimate.  These lemmas keep the numerical argument separate from
the adaptive finite-probability calculation.
-/

/-- On `[0,1]`, hyperbolic tangent has a simple rational linear lower bound. -/
theorem one_third_mul_le_tanh
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    u / 3 ≤ Real.tanh u := by
  have hsinh : u ≤ Real.sinh u :=
    (Real.self_le_sinh_iff).2 hu0
  have hsq : u ^ 2 / 2 ≤ 1 := by nlinarith [sq_nonneg u]
  have hcosh_exp : Real.cosh u ≤ Real.exp (u ^ 2 / 2) :=
    Real.cosh_le_exp_half_sq u
  have hexp : Real.exp (u ^ 2 / 2) ≤ Real.exp 1 :=
    Real.exp_le_exp.mpr hsq
  have hcosh_three : Real.cosh u < 3 :=
    hcosh_exp.trans_lt (hexp.trans_lt Real.exp_one_lt_three)
  have hcosh_pos : 0 < Real.cosh u := Real.cosh_pos u
  rw [Real.tanh_eq_sinh_div_cosh]
  rw [le_div_iff₀ hcosh_pos]
  have hmul : (u / 3) * Real.cosh u ≤ u := by
    have := mul_le_mul_of_nonneg_left hcosh_three.le hu0
    nlinarith
  exact hmul.trans hsinh

/-- At temperature `1/4`, signed progress is quadratically coercive on the
entire discrepancy range needed for radius-capped surrogate targets. -/
theorem sq_div_twelve_le_mul_tanh_quarter
    {z : ℝ} (hz : |z| ≤ 4) :
    z ^ 2 / 12 ≤ z * Real.tanh (z / 4) := by
  by_cases hz0 : 0 ≤ z
  · have hu0 : 0 ≤ z / 4 := by positivity
    have hu1 : z / 4 ≤ 1 := by
      have hzle : z ≤ 4 := (abs_le.mp hz).2
      linarith
    have ht := one_third_mul_le_tanh hu0 hu1
    nlinarith
  · have hneg0 : 0 ≤ -z := by linarith
    have hnegabs : |-z| ≤ 4 := by simpa using hz
    have hu0 : 0 ≤ (-z) / 4 := by positivity
    have hu1 : (-z) / 4 ≤ 1 := by
      have hzle : -z ≤ 4 := (abs_le.mp hnegabs).2
      linarith
    have ht := one_third_mul_le_tanh hu0 hu1
    rw [show z / 4 = -((-z) / 4) by ring, Real.tanh_neg]
    nlinarith

/-- Robust two-sign progress.  Here `r` is the true residual and `delta` is
the surrogate-target displacement.  The linear displacement term is enough
for the final normalized `l2` rate after radial blocking. -/
theorem robust_privateSign_progress
    {r delta : ℝ} (hr : |r| ≤ 2) (hdelta : |delta| ≤ 2) :
    r ^ 2 / 24 - (7 / 6 : ℝ) * |delta| ≤
      r * Real.tanh ((r + delta) / 4) := by
  let z : ℝ := r + delta
  have hz : |z| ≤ 4 := by
    calc
      |z| = |r + delta| := rfl
      _ ≤ |r| + |delta| := abs_add_le r delta
      _ ≤ 4 := by linarith
  have hquad := sq_div_twelve_le_mul_tanh_quarter hz
  have htanh : |Real.tanh (z / 4)| ≤ 1 :=
    (Real.abs_tanh_lt_one (z / 4)).le
  have hcross : -|delta| ≤ -delta * Real.tanh (z / 4) := by
    have habs : |delta * Real.tanh (z / 4)| ≤ |delta| := by
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg delta) htanh
    exact neg_le_of_abs_le (by simpa [abs_neg] using habs)
  have hfirst : z ^ 2 / 12 - |delta| ≤
      r * Real.tanh (z / 4) := by
    have hzdef : r = z - delta := by dsimp [z]; ring
    rw [hzdef]
    calc
      z ^ 2 / 12 - |delta| ≤
          z * Real.tanh (z / 4) +
            (-delta * Real.tanh (z / 4)) :=
        add_le_add hquad hcross
      _ = (z - delta) * Real.tanh (z / 4) := by ring
  have hdelta_sq : delta ^ 2 ≤ 2 * |delta| := by
    have habs0 : 0 ≤ |delta| := abs_nonneg delta
    have habs2 : |delta| ≤ 2 := hdelta
    calc
      delta ^ 2 = |delta| ^ 2 := (sq_abs delta).symm
      _ ≤ 2 * |delta| := by nlinarith
  have hrz : r ^ 2 ≤ 2 * z ^ 2 + 2 * delta ^ 2 := by
    have hzdef : r = z - delta := by dsimp [z]; ring
    rw [hzdef]
    nlinarith [sq_nonneg (z + delta)]
  have hlower : r ^ 2 / 24 - (7 / 6 : ℝ) * |delta| ≤
      z ^ 2 / 12 - |delta| := by
    nlinarith
  exact hlower.trans hfirst


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWTranscript.lean <==
import QueryRelease.AdaptiveTranscript
import QueryRelease.SelectionPMWTranscript
import QueryRelease.UniformQueryPMWBasic

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 1000000
set_option maxRecDepth 4000

/-!
# Uniform-query private-sign PMW transcripts

The symbol and decoder trajectory are the existing signed-query PMW objects.
Only the adaptive transcript law changes: the ordinary query coordinate is
uniform and the conditional sign is the two-point exponential mechanism from
`UniformQueryPMWBasic`.
-/

/-- Likelihood of a uniform-query private-sign PMW transcript. -/
noncomputable def uniformQueryPMWLikelihood
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) : ℝ :=
  adaptiveDensity
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => uniformQueryKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    J (uniformLaw D) a w

theorem uniformQueryPMWLikelihood_pos
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    0 < uniformQueryPMWLikelihood f eta gamma J a w := by
  unfold uniformQueryPMWLikelihood
  exact adaptiveDensity_pos
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => uniformQueryKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p s => uniformQueryKernel_mass_pos f eta target p s)
    J (uniformLaw D) a w

theorem uniformQueryPMWLikelihood_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    0 ≤ uniformQueryPMWLikelihood f eta gamma J a w :=
  (uniformQueryPMWLikelihood_pos f eta gamma J a w).le

theorem uniformQueryPMWLikelihood_sum
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWLikelihood f eta gamma J a w = 1 := by
  unfold uniformQueryPMWLikelihood
  exact adaptiveDensity_sum
    (fun (target : Q → ℝ) (p : PositiveFiniteLaw D)
      (s : SignedQuery Q) => uniformQueryKernel f eta target p s)
    (fun (p : PositiveFiniteLaw D) (s : SignedQuery Q) =>
      mwUpdate f gamma p s)
    (fun target p => uniformQueryKernel_sum_mass f eta target p)
    J (uniformLaw D) a

/-- Normalized, strictly positive uniform-query transcript law. -/
noncomputable def uniformQueryPMWLaw
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) : PositiveFiniteLaw (SelectionPMWTranscript Q J) where
  mass := uniformQueryPMWLikelihood f eta gamma J a
  nonneg := uniformQueryPMWLikelihood_nonneg f eta gamma J a
  sum_mass := uniformQueryPMWLikelihood_sum f eta gamma J a
  pos := uniformQueryPMWLikelihood_pos f eta gamma J a

@[simp]
theorem uniformQueryPMWLaw_apply
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWLaw f eta gamma J a w =
      uniformQueryPMWLikelihood f eta gamma J a w := by
  rfl

@[simp]
theorem uniformQueryPMWLaw_sum_mass
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (eta gamma : ℝ) (J : ℕ)
    (a : Q → ℝ) :
    ∑ w : SelectionPMWTranscript Q J,
      uniformQueryPMWLaw f eta gamma J a w = 1 :=
  (uniformQueryPMWLaw f eta gamma J a).sum_apply


==> anc/query-release-lean-supplement/QueryRelease/UniformQueryPMWUtility.lean <==
import QueryRelease.DatasetBasics
import QueryRelease.FiniteLp
import QueryRelease.SelectionPMWUtilityCore
import QueryRelease.UniformQueryPMWScalar
import QueryRelease.UniformQueryPMWTranscript
import Mathlib.Algebra.Order.Chebyshev
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 3000000
set_option maxRecDepth 6000

/-!
# Normalized `l2` utility of uniform-query private-sign PMW

This file proves the base and surrogate-target utility estimates.  The loss
is root mean squared query error, i.e. Euclidean error divided by the square
root of the number of queries.  The ordinary query coordinate is public
uniform randomness; the private two-sign expectation turns Hedge progress
into mean squared error.
-/

/-- Expectations of `[-1,1]`-valued functions remain in `[-1,1]`. -/
theorem positiveFiniteLaw_expect_abs_le_one
    {D : Type*} [Fintype D]
    (p : PositiveFiniteLaw D) (g : D → ℝ)
    (hg : ∀ d, |g d| ≤ 1) :
    |p.expect g| ≤ 1 := by
  have hlower : ∀ d, (-1 : ℝ) ≤ g d := fun d => (abs_le.mp (hg d)).1
  have hupper : ∀ d, g d ≤ (1 : ℝ) := fun d => (abs_le.mp (hg d)).2
  have hlow := p.toFiniteLaw.expect_mono hlower
  have hupp := p.toFiniteLaw.expect_mono hupper
  have hlow' : (-1 : ℝ) ≤ p.expect g := by
    simpa [PositiveFiniteLaw.expect] using hlow
  have hupp' : p.expect g ≤ (1 : ℝ) := by
    simpa [PositiveFiniteLaw.expect] using hupp
  exact abs_le.mpr ⟨hlow', hupp'⟩

/-- Mean squared discrepancy between a synthetic law and a dataset answer
vector, normalized by the number of queries. -/
noncomputable def uniformQueryPMWStateMeanSq
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (x : Fin n → D)
    (p : PositiveFiniteLaw D) : ℝ :=
  (1 / (Fintype.card Q : ℝ)) *
    ∑ q : Q, (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2

/-- Mean absolute displacement of a surrogate target from a dataset target. -/
noncomputable def uniformQueryPMWTargetMeanAbs
    {D Q : Type*} [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (a : Q → ℝ)
    (x : Fin n → D) : ℝ :=
  (1 / (Fintype.card Q : ℝ)) *
    ∑ q : Q, |a q - queryAnswer f x q|

/-- Squared normalized `l2` error of the deterministic averaged PMW output. -/
noncomputable def uniformQueryPMWMeanSqError
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  (1 / (Fintype.card Q : ℝ)) *
    ∑ q : Q,
      (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2

/-- Root mean squared query error, equal to Euclidean error divided by
`sqrt (card Q)`. -/
noncomputable def uniformQueryPMWL2Error
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) : ℝ :=
  Real.sqrt (uniformQueryPMWMeanSqError f gamma J x w)

theorem uniformQueryPMWStateMeanSq_nonneg
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (x : Fin n → D)
    (p : PositiveFiniteLaw D) :
    0 ≤ uniformQueryPMWStateMeanSq f x p := by
  unfold uniformQueryPMWStateMeanSq
  exact mul_nonneg (one_div_nonneg.mpr (Nat.cast_nonneg _))
    (Finset.sum_nonneg fun q _ => sq_nonneg _)

theorem uniformQueryPMWTargetMeanAbs_nonneg
    {D Q : Type*} [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (a : Q → ℝ)
    (x : Fin n → D) :
    0 ≤ uniformQueryPMWTargetMeanAbs f a x := by
  unfold uniformQueryPMWTargetMeanAbs
  exact mul_nonneg (one_div_nonneg.mpr (Nat.cast_nonneg _))
    (Finset.sum_nonneg fun q _ => abs_nonneg _)

theorem uniformQueryPMWMeanSqError_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    0 ≤ uniformQueryPMWMeanSqError f gamma J x w := by
  unfold uniformQueryPMWMeanSqError
  exact mul_nonneg (one_div_nonneg.mpr (Nat.cast_nonneg _))
    (Finset.sum_nonneg fun q _ => sq_nonneg _)

theorem uniformQueryPMWL2Error_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    0 ≤ uniformQueryPMWL2Error f gamma J x w := by
  exact Real.sqrt_nonneg _

theorem uniformQueryPMWL2Error_sq
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (J : ℕ)
    (x : Fin n → D) (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWL2Error f gamma J x w ^ 2 =
      uniformQueryPMWMeanSqError f gamma J x w := by
  unfold uniformQueryPMWL2Error
  exact Real.sq_sqrt (uniformQueryPMWMeanSqError_nonneg f gamma J x w)

/-- Exact mean of the two-point private sign at temperature `1/4`. -/
theorem uniformQuerySignKernel_expect_sign_quarter
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    (uniformQuerySignKernel f (1 / 4 : ℝ) a p q).expect
        signedQuerySign =
      Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
  rw [PositiveFiniteLaw.expect_eq]
  simp only [Fintype.sum_bool, uniformQuerySignKernel_mass_formula,
    signedQuerySign_false, signedQuerySign_true, mul_one, mul_neg,
    mul_one]
  rw [Real.tanh_eq]
  unfold targetScore
  simp only [signedQuerySign_false, one_mul, signedQuerySign_true,
    neg_one_mul]
  congr 1 <;> ring_nf

/-- Conditional expected true-dataset progress for one fixed public query. -/
theorem uniformQuerySignKernel_expect_trueScore_quarter
    {D Q : Type*} [Fintype D]
    (f : D → Q → ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) (q : Q) :
    (uniformQuerySignKernel f (1 / 4 : ℝ) a p q).expect
        (fun sign => targetScore f b p (sign, q)) =
      (b q - p.expect (fun d => f d q)) *
        Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
  rw [show (fun sign => targetScore f b p (sign, q)) =
      (fun sign => signedQuerySign sign *
        (b q - p.expect (fun d => f d q))) by
    funext sign
    rfl]
  rw [show (uniformQuerySignKernel f (1 / 4 : ℝ) a p q).expect
      (fun sign => signedQuerySign sign *
        (b q - p.expect (fun d => f d q))) =
      (uniformQuerySignKernel f (1 / 4 : ℝ) a p q).expect
        signedQuerySign * (b q - p.expect (fun d => f d q)) by
    unfold PositiveFiniteLaw.expect FiniteLaw.expect
    rw [Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro sign hsign
    ring]
  rw [uniformQuerySignKernel_expect_sign_quarter]
  ring

/-- Full one-step expected progress is the uniform mean of the two-sign
progresses for the ordinary queries. -/
theorem uniformQueryKernel_expect_trueScore_quarter
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    (f : D → Q → ℝ) (a b : Q → ℝ)
    (p : PositiveFiniteLaw D) :
    (uniformQueryKernel f (1 / 4 : ℝ) a p).expect
        (fun s => targetScore f b p s) =
      (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q, (b q - p.expect (fun d => f d q)) *
          Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
  unfold PositiveFiniteLaw.expect FiniteLaw.expect
  change (∑ s : Bool × Q,
      (uniformLaw Q s.2 * uniformQuerySignKernel f (1 / 4 : ℝ) a p s.2 s.1) *
        targetScore f b p s) = _
  rw [Fintype.sum_prod_type, Finset.sum_comm]
  calc
    (∑ q : Q, ∑ sign : Bool,
        (uniformLaw Q q * uniformQuerySignKernel f (1 / 4 : ℝ) a p q sign) *
          targetScore f b p (sign, q)) =
        ∑ q : Q, uniformLaw Q q *
          (uniformQuerySignKernel f (1 / 4 : ℝ) a p q).expect
            (fun sign => targetScore f b p (sign, q)) := by
      apply Finset.sum_congr rfl
      intro q hq
      unfold PositiveFiniteLaw.expect FiniteLaw.expect
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro sign hsign
      ring
    _ = ∑ q : Q, (1 / (Fintype.card Q : ℝ)) *
          ((b q - p.expect (fun d => f d q)) *
            Real.tanh ((a q - p.expect (fun d => f d q)) / 4)) := by
      apply Finset.sum_congr rfl
      intro q hq
      rw [uniformQuerySignKernel_expect_trueScore_quarter, uniformLaw_apply]
    _ = (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q, (b q - p.expect (fun d => f d q)) *
          Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
      rw [Finset.mul_sum]

/-- One-step coercivity: expected private-sign progress controls the mean
squared true residual, up to the mean absolute surrogate displacement. -/
theorem uniformQueryKernel_meanSq_le_progress
    {D Q : Type*} [Fintype D] [Fintype Q] [Nonempty Q]
    {n : ℕ} (hn : 0 < n)
    (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (a : Q → ℝ) (x : Fin n → D)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ 2)
    (p : PositiveFiniteLaw D) :
    uniformQueryPMWStateMeanSq f x p / 24 -
        (7 / 6 : ℝ) * uniformQueryPMWTargetMeanAbs f a x ≤
      (uniformQueryKernel f (1 / 4 : ℝ) a p).expect
        (fun s => targetScore f (queryAnswer f x) p s) := by
  rw [uniformQueryKernel_expect_trueScore_quarter]
  unfold uniformQueryPMWStateMeanSq uniformQueryPMWTargetMeanAbs
  have hpoint : ∀ q : Q,
      (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24 -
          (7 / 6 : ℝ) * |a q - queryAnswer f x q| ≤
        (queryAnswer f x q - p.expect (fun d => f d q)) *
          Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := by
    intro q
    let r : ℝ := queryAnswer f x q - p.expect (fun d => f d q)
    let delta : ℝ := a q - queryAnswer f x q
    have hr : |r| ≤ 2 := by
      have hxq := queryAnswer_abs_le_one hn f hf x q
      have hpq := positiveFiniteLaw_expect_abs_le_one p (fun d => f d q)
        (fun d => hf d q)
      change |queryAnswer f x q - p.expect (fun d => f d q)| ≤ 2
      calc
        |queryAnswer f x q - p.expect (fun d => f d q)| ≤
            |queryAnswer f x q| + |p.expect (fun d => f d q)| :=
          abs_sub _ _
        _ ≤ 2 := by linarith
    have hdelta : |delta| ≤ 2 := by simpa [delta] using ha q
    have hscalar := robust_privateSign_progress hr hdelta
    dsimp [r, delta] at hscalar ⊢
    convert hscalar using 1 <;> ring
  have hsum := Finset.sum_le_sum fun q (_hq : q ∈ Finset.univ) => hpoint q
  have hcard : 0 ≤ 1 / (Fintype.card Q : ℝ) := by positivity
  have hscaled := mul_le_mul_of_nonneg_left hsum hcard
  calc
    ((1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q, (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2) /
            24 -
        (7 / 6 : ℝ) * ((1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q, |a q - queryAnswer f x q|) =
      (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q,
          ((queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24 -
            (7 / 6 : ℝ) * |a q - queryAnswer f x q|) := by
      calc
        _ = (1 / (Fintype.card Q : ℝ)) *
            (((∑ q : Q,
                (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2) / 24) -
              (7 / 6 : ℝ) *
                ∑ q : Q, |a q - queryAnswer f x q|) := by ring
        _ = (1 / (Fintype.card Q : ℝ)) *
            ((∑ q : Q,
                (queryAnswer f x q - p.expect (fun d => f d q)) ^ 2 / 24) -
              ∑ q : Q,
                (7 / 6 : ℝ) * |a q - queryAnswer f x q|) := by
                  rw [Finset.sum_div, Finset.mul_sum]
        _ = _ := by rw [← Finset.sum_sub_distrib]
    _ ≤ (1 / (Fintype.card Q : ℝ)) *
      ∑ q : Q, (queryAnswer f x q - p.expect (fun d => f d q)) *
        Real.tanh ((a q - p.expect (fun d => f d q)) / 4) := hscaled

/-- A coordinatewise surrogate bound also bounds its uniform mean absolute
displacement. -/
theorem uniformQueryPMWTargetMeanAbs_le
    {D Q : Type*} [Fintype Q] [Nonempty Q]
    {n : ℕ} (f : D → Q → ℝ) (a : Q → ℝ)
    (x : Fin n → D) (B : ℝ)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    uniformQueryPMWTargetMeanAbs f a x ≤ B := by
  unfold uniformQueryPMWTargetMeanAbs
  have hsum : (∑ q : Q, |a q - queryAnswer f x q|) ≤
      ∑ _q : Q, B := Finset.sum_le_sum fun q _ => ha q
  calc
    (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q, |a q - queryAnswer f x q| ≤
        (1 / (Fintype.card Q : ℝ)) * ∑ _q : Q, B :=
      mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = B := by
      have hcard : (Fintype.card Q : ℝ) ≠ 0 := by positivity
      simp [hcard]

/-- Cumulative state mean-square error along a PMW trajectory. -/
noncomputable def uniformQueryPMWTotalMeanSq
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ :=
  fun J p w => adaptiveTotalCost
    (fun state symbol => mwUpdate f gamma state symbol)
    (fun state _symbol => uniformQueryPMWStateMeanSq f x state)
    J p w

/-- Cumulative true-dataset score progress along a PMW trajectory. -/
noncomputable def uniformQueryPMWTrueProgress
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ :=
  fun J p w => adaptiveTotalCost
    (fun state symbol => mwUpdate f gamma state symbol)
    (fun state symbol => targetScore f (queryAnswer f x) state symbol)
    J p w

/-- The true-score progress is exactly the dataset-averaged Hedge regret. -/
theorem uniformQueryPMWTrueProgress_eq_regret
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (gamma : ℝ)
    (x : Fin n → D) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      uniformQueryPMWTrueProgress f gamma x J p w =
        selectionPMWDatasetPointRegret f gamma J p w x := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [uniformQueryPMWTrueProgress,
        selectionPMWDatasetPointRegret, selectionPMWPointRegret]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      rw [selectionPMWDatasetPointRegret_cons hn]
      simp only [uniformQueryPMWTrueProgress, adaptiveTotalCost_cons]
      have htail := ih (mwUpdate f gamma p (w 0)) (Fin.tail w)
      simp only [uniformQueryPMWTrueProgress] at htail
      rw [htail]
      rw [targetScore_eq_signed_target_sub_expect, expect_signedValue_eq]

/-- Accumulated one-step coercivity slack. -/
noncomputable def uniformQueryPMWUtilityCost
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ :=
  fun J p w => adaptiveTotalCost
    (fun state symbol => mwUpdate f gamma state symbol)
    (fun state symbol => uniformQueryPMWStateMeanSq f x state / 24 -
      targetScore f (queryAnswer f x) state symbol)
    J p w

/-- The accumulated coercivity slack separates into total mean-square error
minus true-score progress. -/
theorem uniformQueryPMWUtilityCost_eq
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      uniformQueryPMWUtilityCost f gamma x J p w =
        uniformQueryPMWTotalMeanSq f gamma x J p w / 24 -
          uniformQueryPMWTrueProgress f gamma x J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [uniformQueryPMWUtilityCost, uniformQueryPMWTotalMeanSq,
        uniformQueryPMWTrueProgress]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [uniformQueryPMWUtilityCost, uniformQueryPMWTotalMeanSq,
        uniformQueryPMWTrueProgress, adaptiveTotalCost_cons]
      have htail := ih (mwUpdate f gamma p (w 0)) (Fin.tail w)
      simp only [uniformQueryPMWUtilityCost, uniformQueryPMWTotalMeanSq,
        uniformQueryPMWTrueProgress] at htail
      rw [htail]
      ring

/-- Adaptive composition of the one-step coercivity estimate. -/
theorem uniformQueryPMWUtilityCost_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (J : ℕ) (a : Q → ℝ) (x : Fin n → D)
    (B : ℝ) (hB : B ≤ 2)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWUtilityCost f gamma x J (uniformLaw D) w) ≤
      (J : ℝ) * ((7 / 6 : ℝ) * B) := by
  let kernel := fun (target : Q → ℝ) (state : PositiveFiniteLaw D)
    (symbol : SignedQuery Q) => uniformQueryKernel f (1 / 4 : ℝ) target state symbol
  let update := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    mwUpdate f gamma state symbol
  let cost := fun (state : PositiveFiniteLaw D) (symbol : SignedQuery Q) =>
    uniformQueryPMWStateMeanSq f x state / 24 -
      targetScore f (queryAnswer f x) state symbol
  have ha2 : ∀ q, |a q - queryAnswer f x q| ≤ 2 :=
    fun q => (ha q).trans hB
  have hmean : uniformQueryPMWTargetMeanAbs f a x ≤ B :=
    uniformQueryPMWTargetMeanAbs_le f a x B ha
  have hstep : ∀ state : PositiveFiniteLaw D,
      ∑ symbol : SignedQuery Q, kernel a state symbol * cost state symbol ≤
        (7 / 6 : ℝ) * B := by
    intro state
    have hcoerc := uniformQueryKernel_meanSq_le_progress
      hn f hf a x ha2 state
    have hexpect :
        ∑ symbol : SignedQuery Q,
            kernel a state symbol *
              targetScore f (queryAnswer f x) state symbol =
          (uniformQueryKernel f (1 / 4 : ℝ) a state).expect
            (fun symbol => targetScore f (queryAnswer f x) state symbol) := by
      rfl
    have hrewrite :
        (∑ symbol : SignedQuery Q, kernel a state symbol * cost state symbol) =
          uniformQueryPMWStateMeanSq f x state / 24 -
            ∑ symbol : SignedQuery Q,
              kernel a state symbol *
                targetScore f (queryAnswer f x) state symbol := by
      dsimp [kernel, cost]
      simp_rw [mul_sub]
      rw [Finset.sum_sub_distrib]
      have hmass := uniformQueryKernel_sum_mass
        f (1 / 4 : ℝ) a state
      calc
        (∑ symbol : SignedQuery Q,
            uniformQueryKernel f (1 / 4 : ℝ) a state symbol *
              (uniformQueryPMWStateMeanSq f x state / 24)) -
            ∑ symbol : SignedQuery Q,
              uniformQueryKernel f (1 / 4 : ℝ) a state symbol *
                targetScore f (queryAnswer f x) state symbol =
          (∑ symbol : SignedQuery Q,
            uniformQueryKernel f (1 / 4 : ℝ) a state symbol) *
              (uniformQueryPMWStateMeanSq f x state / 24) -
            ∑ symbol : SignedQuery Q,
              uniformQueryKernel f (1 / 4 : ℝ) a state symbol *
                targetScore f (queryAnswer f x) state symbol := by
                  rw [Finset.sum_mul]
        _ = _ := by rw [hmass, one_mul]
    rw [hrewrite, hexpect]
    linarith
  have hgeneric := adaptive_expect_additive_le kernel update
    (fun target state symbol =>
      (uniformQueryKernel_mass_pos f (1 / 4 : ℝ) target state symbol).le)
    (fun target state => uniformQueryKernel_sum_mass f (1 / 4 : ℝ) target state)
    a cost ((7 / 6 : ℝ) * B) hstep J (uniformLaw D)
  simpa [PositiveFiniteLaw.expect_eq, uniformQueryPMWLaw,
    uniformQueryPMWLikelihood, uniformQueryPMWUtilityCost,
    kernel, update, cost] using hgeneric

/-- Expected cumulative normalized state error.  The first two terms are
the usual Hedge potential, while the last term is the exact price of using a
nearby surrogate target. -/
theorem uniformQueryPMWTotalMeanSq_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : B ≤ 2)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w) ≤
      24 * (Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2) + 28 * (J : ℝ) * B := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let C := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWUtilityCost f gamma x J (uniformLaw D) w
  let G := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTrueProgress f gamma x J (uniformLaw D) w
  let V := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w
  have hcost := uniformQueryPMWUtilityCost_expect_le
    hn f hf gamma J a x B hB ha
  have hprogress_point : ∀ w : SelectionPMWTranscript Q J,
      G w ≤ Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2 := by
    intro w
    rw [show G w = selectionPMWDatasetPointRegret
        f gamma J (uniformLaw D) w x by
      exact uniformQueryPMWTrueProgress_eq_regret hn f gamma x J
        (uniformLaw D) w]
    exact selectionPMWDatasetPointRegret_uniform_le
      hn f hf gamma hgamma J w x
  have hprogress : P.expect G ≤
      Real.log (Fintype.card D : ℝ) / gamma +
        gamma * (J : ℝ) / 2 := by
    calc
      P.expect G ≤ P.expect (fun _ =>
          Real.log (Fintype.card D : ℝ) / gamma +
            gamma * (J : ℝ) / 2) := P.expect_mono hprogress_point
      _ = Real.log (Fintype.card D : ℝ) / gamma +
          gamma * (J : ℝ) / 2 := P.expect_const _
  have hdecomp : P.expect V = 24 * (P.expect C + P.expect G) := by
    calc
      P.expect V = P.expect (fun w => 24 * (C w + G w)) := by
        apply congrArg P.expect
        funext w
        have hid := uniformQueryPMWUtilityCost_eq f gamma x J
          (uniformLaw D) w
        dsimp [C, G, V] at hid ⊢
        linarith
      _ = 24 * P.expect (fun w => C w + G w) := by
        rw [P.expect_const_mul]
      _ = 24 * (P.expect C + P.expect G) := by
        rw [P.expect_add]
  change P.expect V ≤ _
  rw [hdecomp]
  have hcost' : P.expect C ≤ (J : ℝ) * ((7 / 6 : ℝ) * B) := by
    simpa [P, C, PositiveFiniteLaw.expect_eq] using hcost
  calc
    24 * (P.expect C + P.expect G) ≤
        24 * (((J : ℝ) * ((7 / 6 : ℝ) * B)) +
          (Real.log (Fintype.card D : ℝ) / gamma +
            gamma * (J : ℝ) / 2)) := by
      gcongr
    _ = 24 * (Real.log (Fintype.card D : ℝ) / gamma +
          gamma * (J : ℝ) / 2) + 28 * (J : ℝ) * B := by ring

/-- Sum over rounds of the squared residual of one fixed ordinary query. -/
noncomputable def uniformQueryPMWFixedResidualSqSum
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) (q : Q) :
    (J : ℕ) → PositiveFiniteLaw D → SelectionPMWTranscript Q J → ℝ :=
  fun J p w => adaptiveTotalCost
    (fun state symbol => mwUpdate f gamma state symbol)
    (fun state _symbol =>
      (queryAnswer f x q - state.expect (fun d => f d q)) ^ 2)
    J p w

theorem uniformQueryPMWFixedResidualSqSum_nonneg
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) (q : Q) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      0 ≤ uniformQueryPMWFixedResidualSqSum f gamma x q J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [uniformQueryPMWFixedResidualSqSum]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [uniformQueryPMWFixedResidualSqSum, adaptiveTotalCost_cons]
      exact add_nonneg (sq_nonneg _)
        (ih (mwUpdate f gamma p (w 0)) (Fin.tail w))

/-- Finite-time Cauchy inequality for the fixed-query residuals along the
adaptive trajectory. -/
theorem uniformQueryPMWFixedScore_sq_le
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) (q : Q) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      selectionPMWFixedScoreSum f (queryAnswer f x) gamma (false, q)
          J p w ^ 2 ≤
        (J : ℝ) * uniformQueryPMWFixedResidualSqSum
          f gamma x q J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [selectionPMWFixedScoreSum,
        uniformQueryPMWFixedResidualSqSum]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [selectionPMWFixedScoreSum_cons,
        uniformQueryPMWFixedResidualSqSum, adaptiveTotalCost_cons,
        Nat.cast_add, Nat.cast_one]
      let r : ℝ := queryAnswer f x q - p.expect (fun d => f d q)
      let S : ℝ := selectionPMWFixedScoreSum f (queryAnswer f x) gamma
        (false, q) J (mwUpdate f gamma p (w 0)) (Fin.tail w)
      let V : ℝ := uniformQueryPMWFixedResidualSqSum f gamma x q J
        (mwUpdate f gamma p (w 0)) (Fin.tail w)
      have hSV : S ^ 2 ≤ (J : ℝ) * V := by
        simpa [S, V] using ih (mwUpdate f gamma p (w 0)) (Fin.tail w)
      have hV : 0 ≤ V := by
        exact uniformQueryPMWFixedResidualSqSum_nonneg f gamma x q J
          (mwUpdate f gamma p (w 0)) (Fin.tail w)
      have haux : 0 ≤ ((J : ℝ) + 1) * ((J : ℝ) * V - S ^ 2) :=
        mul_nonneg (by positivity) (sub_nonneg.mpr hSV)
      have hsq : 0 ≤ ((J : ℝ) * r - S) ^ 2 := sq_nonneg _
      have hfirst : targetScore f (queryAnswer f x) p (false, q) = r := by
        rw [targetScore_eq_signed_target_sub_expect, expect_signedValue_eq]
        simp only [signedQuerySign_false, one_mul]
        rfl
      rw [hfirst]
      change (r + S) ^ 2 ≤ ((J : ℝ) + 1) * (r ^ 2 + V)
      by_cases hJzero : J = 0
      · subst J
        norm_num at hSV ⊢
        rw [hSV]
        nlinarith
      · have hJpos : 0 < (J : ℝ) := Nat.cast_pos.mpr (Nat.pos_of_ne_zero hJzero)
        have hid :
            (J : ℝ) * (((J : ℝ) + 1) * (r ^ 2 + V) - (r + S) ^ 2) =
              ((J : ℝ) + 1) * ((J : ℝ) * V - S ^ 2) +
                ((J : ℝ) * r - S) ^ 2 := by ring
        have hgapMul : 0 ≤ (J : ℝ) *
            (((J : ℝ) + 1) * (r ^ 2 + V) - (r + S) ^ 2) := by
          rw [hid]
          exact add_nonneg haux hsq
        nlinarith

/-- The trajectory mean-square potential is the uniform mean, over
ordinary queries, of the fixed-query residual-square sums. -/
theorem uniformQueryPMWTotalMeanSq_eq_fixedResidual
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D) :
    ∀ (J : ℕ) (p : PositiveFiniteLaw D)
      (w : SelectionPMWTranscript Q J),
      uniformQueryPMWTotalMeanSq f gamma x J p w =
        (1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q, uniformQueryPMWFixedResidualSqSum f gamma x q J p w := by
  intro J
  induction J with
  | zero =>
      intro p w
      simp [uniformQueryPMWTotalMeanSq,
        uniformQueryPMWFixedResidualSqSum]
  | succ J ih =>
      intro p w
      rw [show w = Fin.cons (w 0) (Fin.tail w) by
        exact (Fin.cons_self_tail w).symm]
      simp only [uniformQueryPMWTotalMeanSq,
        uniformQueryPMWFixedResidualSqSum, adaptiveTotalCost_cons]
      have htail := ih (mwUpdate f gamma p (w 0)) (Fin.tail w)
      simp only [uniformQueryPMWTotalMeanSq,
        uniformQueryPMWFixedResidualSqSum] at htail
      rw [htail]
      unfold uniformQueryPMWStateMeanSq
      rw [Finset.sum_add_distrib]
      ring

/-- Online-to-batch conversion for one fixed query coordinate. -/
theorem uniformQueryPMWOutput_coordinate_sq_le
    {D Q : Type*} [Fintype D] [Nonempty D] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D)
    (q : Q) (J : ℕ) (hJ : 0 < J)
    (w : SelectionPMWTranscript Q J) :
    (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2 ≤
      uniformQueryPMWFixedResidualSqSum f gamma x q J (uniformLaw D) w /
        (J : ℝ) := by
  let S := selectionPMWFixedScoreSum f (queryAnswer f x) gamma
    (false, q) J (uniformLaw D) w
  let V := uniformQueryPMWFixedResidualSqSum f gamma x q J
    (uniformLaw D) w
  have hscore : S ^ 2 ≤ (J : ℝ) * V := by
    simpa [S, V] using uniformQueryPMWFixedScore_sq_le
      f gamma x q J (uniformLaw D) w
  have havg := selectionPMWFixedScore_average_eq
    f (queryAnswer f x) gamma (false, q) J hJ w
  have havg' : S / (J : ℝ) =
      queryAnswer f x q - selectionPMWOutput f gamma J w q := by
    simpa [S] using havg
  have hJreal : (0 : ℝ) < (J : ℝ) := Nat.cast_pos.mpr hJ
  calc
    (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2 =
        (S / (J : ℝ)) ^ 2 := by rw [havg']; ring
    _ = S ^ 2 / (J : ℝ) ^ 2 := by ring
    _ ≤ ((J : ℝ) * V) / (J : ℝ) ^ 2 :=
      div_le_div_of_nonneg_right hscore (sq_nonneg (J : ℝ))
    _ = V / (J : ℝ) := by field_simp [hJreal.ne']

/-- Pathwise online-to-batch inequality for normalized mean-square error. -/
theorem uniformQueryPMWMeanSqError_le_total
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (f : D → Q → ℝ) (gamma : ℝ) (x : Fin n → D)
    (J : ℕ) (hJ : 0 < J) (w : SelectionPMWTranscript Q J) :
    uniformQueryPMWMeanSqError f gamma J x w ≤
      uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w / (J : ℝ) := by
  have hcoordinate : ∀ q : Q,
      (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2 ≤
        uniformQueryPMWFixedResidualSqSum f gamma x q J (uniformLaw D) w /
          (J : ℝ) := fun q =>
    uniformQueryPMWOutput_coordinate_sq_le f gamma x q J hJ w
  have hsum :
      (∑ q : Q,
        (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2) ≤
      ∑ q : Q,
        uniformQueryPMWFixedResidualSqSum f gamma x q J (uniformLaw D) w /
          (J : ℝ) := Finset.sum_le_sum fun q _ => hcoordinate q
  rw [uniformQueryPMWTotalMeanSq_eq_fixedResidual f gamma x J
    (uniformLaw D) w]
  unfold uniformQueryPMWMeanSqError
  have hcard : 0 ≤ 1 / (Fintype.card Q : ℝ) := by positivity
  calc
    (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q,
          (selectionPMWOutput f gamma J w q - queryAnswer f x q) ^ 2 ≤
      (1 / (Fintype.card Q : ℝ)) *
        ∑ q : Q,
          uniformQueryPMWFixedResidualSqSum f gamma x q J (uniformLaw D) w /
            (J : ℝ) := mul_le_mul_of_nonneg_left hsum hcard
    _ = ((1 / (Fintype.card Q : ℝ)) *
          ∑ q : Q,
            uniformQueryPMWFixedResidualSqSum f gamma x q J
              (uniformLaw D) w) / (J : ℝ) := by
      simp_rw [div_eq_mul_inv]
      rw [← Finset.sum_mul]
      ring

/-- Robust second-moment utility theorem for the uniform-query mechanism. -/
theorem uniformQueryPMWL2Error_secondMoment_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : B ≤ 2)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWL2Error f gamma J x w ^ 2) ≤
      24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 28 * B := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let E := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWMeanSqError f gamma J x w
  let V := fun w : SelectionPMWTranscript Q J =>
    uniformQueryPMWTotalMeanSq f gamma x J (uniformLaw D) w
  have hpath : ∀ w : SelectionPMWTranscript Q J, E w ≤ V w / (J : ℝ) :=
    fun w => uniformQueryPMWMeanSqError_le_total f gamma x J hJ w
  have htotal := uniformQueryPMWTotalMeanSq_expect_le
    hn f hf gamma hgamma J a x B hB ha
  have hJreal : (0 : ℝ) < (J : ℝ) := Nat.cast_pos.mpr hJ
  calc
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWL2Error f gamma J x w ^ 2) = P.expect E := by
      apply congrArg P.expect
      funext w
      exact uniformQueryPMWL2Error_sq f gamma J x w
    _ ≤ P.expect (fun w => V w / (J : ℝ)) := P.expect_mono hpath
    _ = P.expect V / (J : ℝ) := by
      simp only [div_eq_mul_inv]
      rw [P.expect_mul_const]
    _ ≤ (24 * (Real.log (Fintype.card D : ℝ) / gamma +
          gamma * (J : ℝ) / 2) + 28 * (J : ℝ) * B) / (J : ℝ) :=
      (div_le_div_iff_of_pos_right hJreal).2 (by
        simpa [P, V, PositiveFiniteLaw.expect_eq] using htotal)
    _ = 24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 28 * B := by
      field_simp [hgamma.ne', hJreal.ne']

/-- Square-root form of the robust normalized-`l2` utility theorem. -/
theorem uniformQueryPMWL2Error_L2_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : B ≤ 2)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    Real.sqrt ((uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect (fun w =>
        uniformQueryPMWL2Error f gamma J x w ^ 2)) ≤
      Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 28 * B) := by
  exact Real.sqrt_le_sqrt (uniformQueryPMWL2Error_secondMoment_le
    hn f hf gamma hgamma J hJ a x B hB ha)

private theorem finiteLaw_sq_expect_le_expect_sq_uniform
    {Omega : Type*} [Fintype Omega]
    (P : FiniteLaw Omega) (g : Omega → ℝ) :
    (P.expect g) ^ 2 ≤ P.expect (fun omega => g omega ^ 2) := by
  let mu := P.expect g
  have hvar : 0 ≤ P.expect (fun omega => (g omega - mu) ^ 2) :=
    P.expect_nonneg _ (fun omega => sq_nonneg (g omega - mu))
  have hidentity : P.expect (fun omega => (g omega - mu) ^ 2) =
      P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
    calc
      P.expect (fun omega => (g omega - mu) ^ 2) =
          P.expect (fun omega =>
            (g omega ^ 2 - (2 * mu) * g omega) + mu ^ 2) := by
        apply congrArg P.expect
        funext omega
        ring
      _ = (P.expect (fun omega => g omega ^ 2) -
            (2 * mu) * P.expect g) + mu ^ 2 := by
        rw [P.expect_add, P.expect_sub, P.expect_const_mul, P.expect_const]
      _ = P.expect (fun omega => g omega ^ 2) - mu ^ 2 := by
        dsimp [mu]
        ring
  rw [hidentity] at hvar
  linarith

/-- Expected-loss corollary of the robust second-moment theorem. -/
theorem uniformQueryPMWL2Error_expect_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (a : Q → ℝ) (x : Fin n → D) (B : ℝ) (hB : B ≤ 2)
    (ha : ∀ q, |a q - queryAnswer f x q| ≤ B) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).expect
        (uniformQueryPMWL2Error f gamma J x) ≤
      Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
          (gamma * (J : ℝ)) + gamma / 2) + 28 * B) := by
  let P := (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J a).toFiniteLaw
  let G := uniformQueryPMWL2Error f gamma J x
  have hmean0 : 0 ≤ P.expect G :=
    P.expect_nonneg G (uniformQueryPMWL2Error_nonneg f gamma J x)
  have hvariance := finiteLaw_sq_expect_le_expect_sq_uniform P G
  have hmeanL2 : P.expect G ≤ Real.sqrt (P.expect (fun w => G w ^ 2)) := by
    have hsqrt := Real.sqrt_le_sqrt hvariance
    rw [Real.sqrt_sq hmean0] at hsqrt
    exact hsqrt
  have hL2 := uniformQueryPMWL2Error_L2_le
    hn f hf gamma hgamma J hJ a x B hB ha
  exact hmeanL2.trans (by
    simpa [P, G, PositiveFiniteLaw.expect_eq] using hL2)

/-- The center-target loss has its `L²` norm controlled by the exact center
utility expression. -/
theorem uniformQueryPMW_centerLoss_nonnegLp_two_le
    {D Q : Type*} [Fintype D] [Nonempty D]
    [Fintype Q] [Nonempty Q] {n : ℕ}
    (hn : 0 < n) (f : D → Q → ℝ) (hf : ∀ d q, |f d q| ≤ 1)
    (gamma : ℝ) (hgamma : 0 < gamma) (J : ℕ) (hJ : 0 < J)
    (x : Fin n → D) :
    (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f x)).toFiniteLaw.nonnegLp 2
        (uniformQueryPMWL2Error f gamma J x) ≤
      Real.sqrt (24 * (Real.log (Fintype.card D : ℝ) /
        (gamma * (J : ℝ)) + gamma / 2)) := by
  unfold FiniteLaw.nonnegLp
  rw [← Real.sqrt_eq_rpow]
  have heq :
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).toFiniteLaw.expect (fun w =>
          (uniformQueryPMWL2Error f gamma J x w) ^ (2 : ℝ)) =
      (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
        (queryAnswer f x)).expect (fun w =>
          uniformQueryPMWL2Error f gamma J x w ^ 2) := by
    apply congrArg (uniformQueryPMWLaw f (1 / 4 : ℝ) gamma J
      (queryAnswer f x)).toFiniteLaw.expect
    funext w
    exact Real.rpow_two _
  rw [heq]
  simpa using uniformQueryPMWL2Error_L2_le hn f hf gamma hgamma J hJ
    (queryAnswer f x) x 0 (by norm_num) (fun q => by simp)


==> anc/query-release-lean-supplement/QueryRelease/UniversalQueryMoves.lean <==
import QueryRelease.FiniteProbability
import QueryRelease.DatasetBasics
import Mathlib.Tactic.FieldSimp

open scoped BigOperators
open Finset Real

set_option autoImplicit false
set_option maxHeartbeats 8000000
set_option maxRecDepth 4000

/-!
# Universal query moves

The move alphabet is fixed by the data domain alone.  A move is either zero
or an ordered replacement `(to, from)`.  For every pair of nearby datasets,
changed-pair counts together with zero padding define a law on this same
alphabet whose mean is their normalized query-answer displacement.
-/

/-- A zero move or an ordered replacement `(to, from)`. -/
def QueryMove (D : Type*) := Unit ⊕ (D × D)

instance instFintypeQueryMove (D : Type*) [Fintype D] : Fintype (QueryMove D) := by
  unfold QueryMove
  infer_instance

instance instNonemptyQueryMove (D : Type*) : Nonempty (QueryMove D) :=
  ⟨Sum.inl ()⟩

/-- Coordinate value of a query move. -/
def queryMoveValue {D Q : Type*} (f : D → Q → ℝ) :
    QueryMove D → Q → ℝ
  | Sum.inl _ => fun _ => 0
  | Sum.inr d => fun q => f d.1 q - f d.2 q

@[simp]
theorem queryMoveValue_zero {D Q : Type*} (f : D → Q → ℝ) (q : Q) :
    queryMoveValue f (Sum.inl ()) q = 0 := by
  rfl

@[simp]
theorem queryMoveValue_pair {D Q : Type*} (f : D → Q → ℝ)
    (dst src : D) (q : Q) :
    queryMoveValue f (Sum.inr (dst, src)) q = f dst q - f src q := by
  rfl

theorem abs_queryMoveValue_le_two
    {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (z : QueryMove D) (q : Q) :
    |queryMoveValue f z q| ≤ 2 := by
  rcases z with (_ | ⟨dst, src⟩)
  · simp [queryMoveValue]
  · exact (abs_sub (f dst q) (f src q)).trans (by
      nlinarith [hf dst q, hf src q])

/-- A universal scaled-move target based at an arbitrary ordinary target. -/
noncomputable def universalScaledMoveTarget
    {D Q : Type*} (f : D → Q → ℝ) (base : Q → ℝ)
    (R s n : ℕ) (z : Fin s → QueryMove D) (q : Q) : ℝ :=
  base q + ((R : ℝ) / ((s : ℝ) * (n : ℝ))) *
    ∑ t : Fin s, queryMoveValue f (z t) q

theorem universalScaledMoveTarget_distance_le
    {D Q : Type*} (f : D → Q → ℝ)
    (hf : ∀ d q, |f d q| ≤ 1) (base : Q → ℝ)
    (R s n : ℕ) (hs : 0 < s) (hn : 0 < n)
    (z : Fin s → QueryMove D) (q : Q) :
    |universalScaledMoveTarget f base R s n z q - base q| ≤
      2 * (R : ℝ) / (n : ℝ) := by
  have hsum : |∑ t : Fin s, queryMoveValue f (z t) q| ≤ 2 * (s : ℝ) := by
    calc
      |∑ t : Fin s, queryMoveValue f (z t) q| ≤
          ∑ t : Fin s, |queryMoveValue f (z t) q| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _t : Fin s, (2 : ℝ) :=
        Finset.sum_le_sum (fun t _ => abs_queryMoveValue_le_two f hf (z t) q)
      _ = 2 * (s : ℝ) := by simp [mul_comm]
  have hcoef : 0 ≤ (R : ℝ) / ((s : ℝ) * (n : ℝ)) := by positivity
  unfold universalScaledMoveTarget
  rw [add_sub_cancel_left, abs_mul, abs_of_nonneg hcoef]
  calc
    (R : ℝ) / ((s : ℝ) * (n : ℝ)) *
          |∑ t : Fin s, queryMoveValue f (z t) q| ≤
        (R : ℝ) / ((s : ℝ) * (n : ℝ)) * (2 * (s : ℝ)) :=
      mul_le_mul_of_nonneg_left hsum hcoef
    _ = 2 * (R : ℝ) / (n : ℝ) := by
      field_simp [Nat.cast_ne_zero.mpr hs.ne', Nat.cast_ne_zero.mpr hn.ne']

/-- Dataset positions at which a replacement occurs. -/
noncomputable def changedIndices {D : Type*} {n : ℕ}
    (x y : Fin n → D) : Finset (Fin n) := by
  classical
  exact Finset.univ.filter (fun i => x i ≠ y i)

@[simp]
theorem card_changedIndices {D : Type*} {n : ℕ} (x y : Fin n → D) :
    (changedIndices x y).card = replacementHamming x y := by
  rfl

/-- Changed positions realizing a particular ordered `(to, from)` move. -/
noncomputable def changedPairIndices {D : Type*} {n : ℕ}
    (x y : Fin n → D) (pair : D × D) : Finset (Fin n) := by
  classical
  exact (changedIndices x y).filter (fun i => (y i, x i) = pair)

/-- The zero-padded empirical mass of a universal move. -/
noncomputable def queryMoveMass
    {D : Type*} {n : ℕ} (R : ℕ) (x y : Fin n → D) : QueryMove D → ℝ
  | Sum.inl _ => ((R : ℝ) - (replacementHamming x y : ℝ)) / (R : ℝ)
  | Sum.inr pair => ((changedPairIndices x y pair).card : ℝ) / (R : ℝ)

theorem queryMoveMass_nonneg
    {D : Type*} {n : ℕ} (R : ℕ) (x y : Fin n → D)
    (hxy : replacementHamming x y ≤ R) (z : QueryMove D) :
    0 ≤ queryMoveMass R x y z := by
  rcases z with (_ | pair)
  · apply div_nonneg
    · exact sub_nonneg.mpr (by exact_mod_cast hxy)
    · exact Nat.cast_nonneg R
  · exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg R)

lemma sum_changedPairIndices_card
    {D : Type*} [Fintype D] {n : ℕ} (x y : Fin n → D) :
    ∑ pair : D × D, (changedPairIndices x y pair).card =
      (changedIndices x y).card := by
  classical
  simp only [changedPairIndices, Finset.card_filter]
  rw [Finset.sum_comm]
  simp

theorem queryMoveMass_sum
    {D : Type*} [Fintype D] {n : ℕ} (R : ℕ) (hR : 0 < R)
    (x y : Fin n → D) :
    ∑ z : QueryMove D, queryMoveMass R x y z = 1 := by
  classical
  unfold QueryMove
  rw [Fintype.sum_sum_type, Fintype.sum_unique]
  simp only [queryMoveMass]
  rw [← Finset.sum_div]
  rw [← Nat.cast_sum, sum_changedPairIndices_card]
  rw [card_changedIndices]
  field_simp [Nat.cast_ne_zero.mpr hR.ne']
  ring

/-- The universal zero-padded move law associated with two datasets. -/
noncomputable def queryMoveLaw
    {D : Type*} [Fintype D] {n : ℕ} (R : ℕ) (hR : 0 < R)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R) :
    FiniteLaw (QueryMove D) where
  mass := queryMoveMass R x y
  nonneg := queryMoveMass_nonneg R x y hxy
  sum_mass := queryMoveMass_sum R hR x y

@[simp]
theorem queryMoveLaw_apply
    {D : Type*} [Fintype D] {n : ℕ} (R : ℕ) (hR : 0 < R)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R)
    (z : QueryMove D) :
    queryMoveLaw R hR x y hxy z = queryMoveMass R x y z := by
  rfl

lemma sum_changedPair_queryMoveValue
    {D Q : Type*} [Fintype D] {n : ℕ}
    (f : D → Q → ℝ) (x y : Fin n → D) (q : Q) :
    ∑ pair : D × D,
        ((changedPairIndices x y pair).card : ℝ) *
          queryMoveValue f (Sum.inr pair) q =
      ∑ i : Fin n, (f (y i) q - f (x i) q) := by
  classical
  have hsum :
      ∑ pair : D × D,
          ((changedPairIndices x y pair).card : ℝ) *
            (f pair.1 q - f pair.2 q) =
        ∑ i ∈ changedIndices x y, (f (y i) q - f (x i) q) := by
    simp only [changedPairIndices, Finset.card_filter]
    push_cast [Finset.sum_mul]
    rw [Finset.sum_comm]
    simp [Finset.sum_ite]
  rw [show (∑ pair : D × D,
      ((changedPairIndices x y pair).card : ℝ) *
        queryMoveValue f (Sum.inr pair) q) =
      ∑ pair : D × D,
        ((changedPairIndices x y pair).card : ℝ) *
          (f pair.1 q - f pair.2 q) by rfl]
  rw [hsum]
  unfold changedIndices
  rw [Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro i hi
  by_cases h : x i = y i <;> simp [h]

theorem queryMoveLaw_expect
    {D Q : Type*} [Fintype D] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (f : D → Q → ℝ)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R) (q : Q) :
    (queryMoveLaw R hR x y hxy).expect (fun z => queryMoveValue f z q) =
      (1 / (R : ℝ)) *
        ∑ i : Fin n, (f (y i) q - f (x i) q) := by
  classical
  unfold FiniteLaw.expect
  unfold QueryMove
  rw [Fintype.sum_sum_type, Fintype.sum_unique]
  simp only [queryMoveLaw_apply, queryMoveMass, queryMoveValue,
    mul_zero, zero_add]
  calc
    ∑ pair : D × D,
        ((changedPairIndices x y pair).card : ℝ) / (R : ℝ) *
          queryMoveValue f (Sum.inr pair) q =
      (1 / (R : ℝ)) * ∑ pair : D × D,
        ((changedPairIndices x y pair).card : ℝ) *
          queryMoveValue f (Sum.inr pair) q := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro pair hpair
        ring
    _ = (1 / (R : ℝ)) *
        ∑ i : Fin n, (f (y i) q - f (x i) q) := by
      rw [sum_changedPair_queryMoveValue]

/-- The `R/n`-scaled mean move is exactly the query-answer displacement. -/
theorem queryMoveLaw_scaled_expect
    {D Q : Type*} [Fintype D] {n : ℕ}
    (R : ℕ) (hR : 0 < R) (hn : 0 < n) (f : D → Q → ℝ)
    (x y : Fin n → D) (hxy : replacementHamming x y ≤ R) (q : Q) :
    ((R : ℝ) / (n : ℝ)) *
        (queryMoveLaw R hR x y hxy).expect (fun z => queryMoveValue f z q) =
      queryAnswer f y q - queryAnswer f x q := by
  rw [queryMoveLaw_expect]
  unfold queryAnswer
  rw [Finset.sum_sub_distrib]
  field_simp [Nat.cast_ne_zero.mpr hR.ne', Nat.cast_ne_zero.mpr hn.ne']


==> anc/query-release-lean-supplement/README.md <==
# Lean 4 supplement for the conjectured pure-DP query-release upper bound

This archive contains the machine-checked finite mechanism and proof supporting
the paper *Pure-DP Statistical Query Release at the Conjectured Square-Root
Rate*. The analytic manuscript is distributed separately and is not part of
this archive.

Author: Jack Fitzsimons.

## Reproduce the verification

The project pins Lean and Mathlib to version `v4.28.0`. With `elan`, `lake`, and
network access for the pinned dependencies available, run from the extracted
archive root:

```sh
lake build QueryRelease
lake env lean QueryRelease/ReleaseAudit.lean
./scripts/verify.sh
```

The last command rebuilds the project, reruns the release axiom audit, and
rejects `sorry`, `admit`, custom axioms, `implemented_by`, unsafe proof
substitutes, and unresolved proof-search placeholders.

## Release theorems

The headline decoded worst-coordinate theorem is
`optimal_pureDP_decoded_statistical_query_release_optimized_rate` in
`QueryRelease/DecodedQueryRelease.lean`. It constructs a finite transcript law
and public decoder, proves pure differential privacy for every decoded event,
and establishes the all-regimes expected sup-norm bound.

The companion declaration
`optimal_pureDP_decoded_normalized_l2_statistical_query_release_quadratic_rate`
in `QueryRelease/DecodedL2QueryReleaseQuadratic.lean` checks an alternative envelope proof
of the normalized-Euclidean rate previously obtained by Nikolov's efficient
Johnson--Lindenstrauss mechanism. It likewise constructs a finite transcript
law and public decoder, proves pure differential privacy for every decoded
event, and establishes the all-regimes expected normalized-Euclidean bound.

## Archive scope

The archive contains exactly the union of the transitive `QueryRelease` source
dependency closures of the two decoded release theorems, together with
`ReleaseAudit.lean` and the verification script. Optional inverse-sensitivity and sparse-quantizer
developments from the broader research workspace are not dependencies of the
paper's direct envelope proof and are intentionally omitted. The archive also
contains no generated Lean build products or repository-maintainer packaging
scripts.

## Paper-to-Lean crosswalk

The paper is a standalone analytic proof. The entries below distinguish the
full headline statement from the finite or integer-order auxiliary results
used to prove it. An auxiliary specialization is a checked dependency, not a
placeholder or an assumed version of the desired conclusion.

| Paper component | Lean source and representative declaration | Coverage |
| --- | --- | --- |
| Finite laws, norms, and adaptive likelihood calculus (Section 2) | `Finite*.lean` and `Adaptive*.lean` | Auxiliary finite infrastructure |
| Selection-only PMW transcript and public answer decoder (Section 3) | `SelectionPMWTranscript.lean`: `selectionPMWLaw`, `selectionPMWOutput` | Full finite mechanism component |
| PMW privacy-loss moments and robust utility (Section 3) | `SelectionPMWMoment.lean`: `selectionPMW_ratio_moment_le`; `SelectionPMWUtility.lean`: `selectionPMWLInfError_L2_le_tight`, `selectionPMWLInfError_expect_le_tight` | Auxiliary finite/integer-order specialization |
| Distance-penalized transcript envelope and pure privacy (Section 4) | `TranscriptEnvelope.lean`: `transcriptEnvelope_pointwise_dp`, `transcriptEnvelope_finitePureDPOn`; `PMWEnvelopePrivacy.lean`: `selectionPMWEnvelope_finitePureDP` | Full finite mechanism component |
| Universal row moves and likelihood-level Maurey domination (Section 5) | `UniversalQueryMoves.lean`; `PMWLikelihoodMaurey.lean`: `selectionPMWLikelihood_le_universalMoveMax` | Auxiliary finite specialization |
| Near/far Hamming-ball mass and loss bounds (Section 6) | `PMWHammingBallBounds.lean`: `selectionPMWHammingBall_near_mass_le`, `selectionPMWHammingBall_far_mass_le`, and the tightened corresponding loss bounds | Auxiliary finite/integer-order specialization |
| Radial blocking, bounded envelope mass, and envelope utility (Section 7) | `PMWEnvelopeShellBounds.lean`, `PMWEnvelopeArithmetic.lean`, `PMWEnvelopeBlocks.lean`; `PMWEnvelopeBound.lean`: `selectionPMWEnvelope_expectedLoss_le_tighter` | Auxiliary finite specialization |
| Explicit parameters, boundary regimes, and decoded final rate (Section 8) | `PMWOptimalParameters.lean`, `OptimalPureQueryRelease.lean`; `DecodedQueryRelease.lean`: `optimal_pureDP_decoded_statistical_query_release_optimized_rate` | Full headline statement |
| Uniform-query signed transcript and normalized-Euclidean robust utility (Section 9) | `UniformQueryPMWBasic.lean`, `UniformQueryPMWTranscript.lean`, `UniformQueryPMWScalar.lean`, `UniformQueryPMWUtility.lean`, `UniformQueryPMWQuadraticUtility.lean` | Full finite mechanism and auxiliary utility chain |
| Uniform-query likelihood moments, Maurey domination, Hamming balls, and envelope (Section 9) | `UniformQueryPMWMoment.lean` through `UniformQueryPMWEnvelopeBound.lean`; `UniformQueryPMWQuadraticEnvelopeBound.lean` | Auxiliary finite/integer-order specialization and full envelope privacy |
| Explicit normalized-Euclidean parameters, boundary regimes, and decoded rate (Section 9) | `UniformQueryPMWOptimalParameters.lean`, `OptimalPureL2QueryReleaseQuadratic.lean`; `DecodedL2QueryReleaseQuadratic.lean`: `optimal_pureDP_decoded_normalized_l2_statistical_query_release_quadratic_rate` | Full companion statement; alternative proof of a known rate |
| Axiom audit for the release theorem and its principal interfaces | `ReleaseAudit.lean` | Audit of the full proof chain |

## Source map

- `Finite*.lean` and `Adaptive*.lean`: finite probability, moment, and adaptive
  likelihood calculus.
- `SelectionPMW*.lean`: signed selection-only private multiplicative weights,
  Renyi moments, Hedge regret, and robust utility.
- `UniversalQueryMoves.lean` and `PMWLikelihoodMaurey.lean`: universal row moves
  and likelihood-level Maurey domination.
- `PMWHammingBallBounds.lean`, `PMWEnvelope*.lean`, and
  `TranscriptEnvelope.lean`: near/far Hamming-ball bounds, normalized-envelope
  privacy, radial blocking, and bounded mass/loss.
- `PMWOptimalParameters.lean`, `OptimalPureQueryRelease.lean`, and
  `DecodedQueryRelease.lean`: explicit parameters, boundary regimes, decoder,
  and the final theorem.
- `UniformQueryPMW*.lean`, `OptimalPureL2QueryRelease.lean`, and
  `DecodedL2QueryRelease.lean`: the uniform-query signed mechanism, its exact
  scalar progress inequality, likelihood-envelope proof, explicit parameters,
  decoder, and the normalized-Euclidean companion theorem.
- `ReleaseAudit.lean`: `#print axioms` checks for the principal interfaces and
  the decoded headline theorem.

The two audited decoded proofs use only `propext`, `Classical.choice`, and
`Quot.sound` from Lean's standard logical foundation.


==> anc/query-release-lean-supplement/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "QueryRelease",
 "lakeDir": ".lake"}


==> anc/query-release-lean-supplement/lakefile.toml <==
name = "QueryRelease"
defaultTargets = ["QueryRelease"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "QueryRelease"
globs = ["QueryRelease.+"]


==> anc/query-release-lean-supplement/lean-toolchain <==
leanprover/lean4:v4.28.0


==> anc/query-release-lean-supplement/scripts/verify.sh <==
#!/bin/sh
set -eu

cd "$(dirname "$0")/.."

if command -v lake >/dev/null 2>&1; then
  LAKE=lake
elif [ -n "${ELAN_HOME:-}" ] && [ -x "${ELAN_HOME}/bin/lake" ]; then
  LAKE="${ELAN_HOME}/bin/lake"
elif [ -x "${HOME}/.elan/bin/lake" ]; then
  LAKE="${HOME}/.elan/bin/lake"
else
  printf '%s\n' 'lake was not found in PATH or the Elan installation.' >&2
  exit 1
fi

printf '%s\n' 'Building the QueryRelease library...'
"$LAKE" build QueryRelease

if [ -f QueryRelease/ReleaseAudit.lean ]; then
  AUDIT_FILE=QueryRelease/ReleaseAudit.lean
elif [ -f QueryRelease/Audit.lean ]; then
  AUDIT_FILE=QueryRelease/Audit.lean
else
  printf '%s\n' 'No QueryRelease axiom-audit module was found.' >&2
  exit 1
fi

printf '%s\n' 'Running the axiom audit module...'
"$LAKE" env lean "$AUDIT_FILE"

printf '%s\n' 'Scanning Lean sources for forbidden proof placeholders...'
if grep -RInE '(^|[[:space:]])(sorry|admit|native_decide)([[:space:]]|$)|^[[:space:]]*axiom[[:space:]]|implemented_by|by\?|exact\?|apply\?|simp\?|^[[:space:]]*unsafe[[:space:]]' QueryRelease; then
  printf '%s\n' 'Forbidden placeholder or declaration found.' >&2
  exit 1
fi

printf '%s\n' 'Verification completed.'

